The $\rho$-meson light-cone distribution amplitudes from lattice QCD

We present the results of a lattice study of the normalization constants and second moments of the light-cone distribution amplitudes of longitudinally and transversely polarized $\rho$ mesons. The calculation is performed using two flavors of dynamical clover fermions at lattice spacings between $0.060\,\text{fm}$ and $0.081\,\text{fm}$, different lattice volumes up to $m_\pi L = 6.7$ and pion masses down to $m_\pi=150\,\text{MeV}$. Bare lattice results are renormalized non-perturbatively using a variant of the RI'-MOM scheme and converted to the $\overline{\text{MS}}$ scheme. The necessary conversion coefficients, which are not available in the literature, are calculated. The chiral extrapolation for the relevant decay constants is worked out in detail. We obtain for the ratio of the tensor and vector coupling constants $f_\rho^T/f_\rho^{\vphantom{T}} = 0.629(8)$ and the values of the second Gegenbauer moments $a_2^\parallel = 0.132(27)$ and $a_2^\perp = 0.101(22)$ at the scale $\mu = 2\,\text{GeV}$ for the longitudinally and transversely polarized $\rho$ mesons, respectively. The errors include the statistical uncertainty and estimates of the systematics arising from renormalization. Discretization errors cannot be estimated reliably and are not included. In this calculation the possibility of $\rho\to\pi\pi$ decay at the smaller pion masses is not taken into account.

==> anc/Transversity.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

       Electronic version of anomalous dimensions, amplitudes, projection

                            tensors and matrices.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

The label Sigma^{Tx}_* on a set of terms flags the corresponding amplitude for
T2 or T3.
a is the coupling constant.
al is the gauge parameter.
The label projtens^{Tx}_* denotes the Lorentz tensor of the decomposition
basis for T2 or T3. In those sections alpha and beta denote the spinor indices,
d is the spacetime dimension, p and q are the external momenta, m1, m2, m3 and 
m4 are the Lorentz indices and g0, g2 and g4 are the generalized 
gamma-matrices.
Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
ln3 = ln(3).
sqrt3 = sqrt(3).
z3 = zeta(3) where zeta(x) is the Riemann zeta function.
psip = psiprime(1/3) where psiprime(x) is the first derivative of psi(x).
psippp13 = psiprime3(1/3) where psiprime3 is the third derivative of psi(x).
ss22 = s_2(pi/2), ss26 = s_2(pi/6), ss32 = s_3(pi/2) and ss36 = s_3(pi/6) where
s_n(x) is related to the polylogarithm function. 

The numerical values for the constants are

z3 := 1.202056903159594285399738;
psiprime(1/3) := 10.09559713;
psiprime3(1/3) := 488.1838167;
ss2(pi/2) := 0.3222588189;
ss2(pi/6) := 0.2245960173;
ss3(pi/2) := 0.3294831959;
ss3(pi/6) := 0.1925934123;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                    Anomalous dimensions for transversity 2

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


gamma^{T2}_{11}

= + 3*Cf*a + (Cf*(35*Ca - 9*Cf - 12*Nf*Tf))/2*a^2

+ (Cf*(12553*Ca^2 - 7479* Ca*Cf - 5184*Ca*Nf*Tf*z3 - 4168*Ca*Nf*Tf + 1782*Cf^2

       + 5184*Cf*Nf*Tf*z3 - 3240* Cf*Nf*Tf - 368*Nf^2*Tf^2))/108*a^3;

gamma^{T2}_{12} =

- Cf*a + (Cf*( - 29*Ca - 45*Cf + 28*Nf*Tf))/18*a^2

+ (Cf*( - 2160*Ca^2 *z3 + 543*Ca^2 + 6048*Ca*Cf*z3 - 6495*Ca*Cf

        + 1728*Ca*Nf*Tf*z3 + 76*Ca*Nf*Tf - 3456*Cf^2*z3 + 2394*Cf^2

        - 1728*Cf*Nf*Tf*z3 + 2208*Cf*Nf*Tf + 112*Nf^2*Tf^2))/108*a^3;

gamma^{T2}_{22} =

+ Cf*a + (Cf*(257*Ca - 171*Cf - 52*Nf*Tf))/18*a^2

+ (Cf*( - 4320*Ca^2*z3 + 13639*Ca^2 + 12096*Ca*Cf*z3 - 20469*Ca*Cf

        - 1728*Ca*Nf*Tf*z3 - 4016*Ca*Nf*Tf - 6912*Cf^2*z3 + 6570*Cf^2

        + 1728*Cf*Nf*Tf*z3 + 1176*Cf*Nf*Tf - 144*Nf^2*Tf^2))/108*a^3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                    Anomalous dimensions for transversity 3

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


gamma^{T3}_{11} =

+ (13*Cf)/3*a + (Cf*(1195*Ca - 311*Cf - 452*Nf*Tf))/54*a^2  

+ (Cf*(10368*Ca^2*z3 + 126557*Ca^2 - 31104*Ca*Cf*z3 - 30197*Ca*Cf

       - 67392*Ca*Nf*Tf*z3 - 38900*Ca*Nf*Tf + 20736*Cf^2*z3 - 17434*Cf^2

       + 67392*Cf*Nf*Tf*z3 - 50552*Cf*Nf*Tf - 4816*Nf^2*Tf^2))/972*a^3;

gamma^{T3}_{12} =

- (4*Cf)/3*a + (Cf*( - 125*Ca + 34*Cf + 64*Nf*Tf))/27*a^2  

+ (Cf*( - 5184*Ca^2*z3 - 6790*Ca^2 + 15552*Ca*Cf*z3 - 18557*Ca*Cf

        + 10368*Ca*Nf*Tf*z3 + 694*Ca*Nf*Tf - 10368*Cf^2*z3 + 16736*Cf^2

        - 10368*Cf*Nf*Tf*z3 + 10696*Cf*Nf*Tf + 752*Nf^2*Tf^2))/486*a^3;

gamma^{T3}_{13} =

- Cf/3*a + (Cf*(11*Ca - 109*Cf + 20*Nf*Tf))/54*a^2  

+ (Cf*( - 47952*Ca^2*z3 + 32969*Ca^2 + 132192*Ca*Cf*z3 - 138749*Ca*Cf 

        + 25920*Ca*Nf*Tf*z3 - 3200*Ca*Nf*Tf - 72576*Cf^2*z3 + 27332*Cf^2 

        - 25920*Cf*Nf*Tf*z3 + 39040*Cf*Nf*Tf + 2000*Nf^2*Tf^2))/4860*a^3;

gamma^{T3}_{22} =

+ 3*Cf*a + (Cf*(35*Ca - 9*Cf - 12*Nf*Tf))/2*a^2

+ (Cf*(12553*Ca^2 - 7479* Ca*Cf - 5184*Ca*Nf*Tf*z3 - 4168*Ca*Nf*Tf + 1782*Cf^2

       + 5184*Cf*Nf*Tf*z3 - 3240* Cf*Nf*Tf - 368*Nf^2*Tf^2))/108*a^3;


gamma^{T3}_{23} =

- Cf*a + (Cf*( - 29*Ca - 45*Cf + 28*Nf*Tf))/18*a^2

+ (Cf*( - 2160*Ca^2 *z3 + 543*Ca^2 + 6048*Ca*Cf*z3 - 6495*Ca*Cf

        + 1728*Ca*Nf*Tf*z3 + 76*Ca*Nf*Tf - 3456*Cf^2*z3 + 2394*Cf^2

        - 1728*Cf*Nf*Tf*z3 + 2208*Cf*Nf*Tf + 112*Nf^2*Tf^2))/108*a^3;


gamma^{T3}_{33} =

+ (Cf*( - 4320*Ca^2*z3 + 13639*Ca^2 + 12096*Ca*Cf*z3 - 20469*Ca*Cf

        - 1728*Ca*Nf*Tf*z3 - 4016*Ca*Nf*Tf - 6912*Cf^2*z3 + 6570*Cf^2

        + 1728*Cf*Nf*Tf*z3 + 1176*Cf*Nf*Tf - 144*Nf^2*Tf^2))/108*a^3;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Amplitudes for transversity 2

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

tra2_msbar =

       + Sigma^{T2}_6*(
          - 1/3
          )

       + Sigma^{T2}_4*(
          + 2/3
          )

       + Sigma^{T2}_2*(
          - 1
          )

       + a*Sigma^{T2}_30*(
          + 1/2*Cf
          - 2/3*Cf*psip
          + 4/9*pi^2*Cf
          + 1/6*al*Cf
          - 2/9*al*Cf*psip
          + 4/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_29*(
          - 1/2*Cf
          - 1/6*al*Cf
          )

       + a*Sigma^{T2}_28*(
          + 1/2*Cf
          + 1/6*al*Cf
          )

       + a*Sigma^{T2}_26*(
          + 1/4*Cf
          - 1/9*Cf*psip
          + 2/27*pi^2*Cf
          + 1/12*al*Cf
          - 1/27*al*Cf*psip
          + 2/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_25*(
          + 1/4*Cf
          - 2/9*Cf*psip
          + 4/27*pi^2*Cf
          + 1/12*al*Cf
          - 2/27*al*Cf*psip
          + 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_24*(
          - 1/2*Cf
          + 2/9*Cf*psip
          - 4/27*pi^2*Cf
          - 1/6*al*Cf
          + 2/27*al*Cf*psip
          - 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_23*(
          - 1/2*Cf
          + 4/9*Cf*psip
          - 8/27*pi^2*Cf
          - 1/6*al*Cf
          + 4/27*al*Cf*psip
          - 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_22*(
          - 8/9*Cf
          + 8/27*Cf*psip
          - 16/81*pi^2*Cf
          + 8/9*al*Cf
          - 8/27*al*Cf*psip
          + 16/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_21*(
          - 4/9*Cf
          + 4/27*Cf*psip
          - 8/81*pi^2*Cf
          + 4/9*al*Cf
          - 4/27*al*Cf*psip
          + 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_20*(
          + 1/18*Cf
          - 2/27*Cf*psip
          + 4/81*pi^2*Cf
          - 1/18*al*Cf
          + 2/27*al*Cf*psip
          - 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_19*(
          - 11/9*Cf
          + 8/27*Cf*psip
          - 16/81*pi^2*Cf
          + 11/9*al*Cf
          - 8/27*al*Cf*psip
          + 16/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_18*(
          + 35/18*Cf
          - 16/27*Cf*psip
          + 32/81*pi^2*Cf
          - 35/18*al*Cf
          + 16/27*al*Cf*psip
          - 32/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_17*(
          + 8/9*Cf
          - 8/27*Cf*psip
          + 16/81*pi^2*Cf
          - 8/9*al*Cf
          + 8/27*al*Cf*psip
          - 16/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_15*(
          - 16/9*Cf
          + 16/27*Cf*psip
          - 32/81*pi^2*Cf
          + 16/9*al*Cf
          - 16/27*al*Cf*psip
          + 32/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_14*(
          + 32/9*Cf
          - 32/27*Cf*psip
          + 64/81*pi^2*Cf
          - 32/9*al*Cf
          + 32/27*al*Cf*psip
          - 64/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_13*(
          - 16/9*Cf
          + 16/27*Cf*psip
          - 32/81*pi^2*Cf
          + 16/9*al*Cf
          - 16/27*al*Cf*psip
          + 32/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_12*(
          + 8/9*Cf
          - 8/27*Cf*psip
          + 16/81*pi^2*Cf
          - 8/9*al*Cf
          + 8/27*al*Cf*psip
          - 16/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_10*(
          + 5/18*Cf
          - 2/27*Cf*psip
          + 4/81*pi^2*Cf
          - 5/18*al*Cf
          + 2/27*al*Cf*psip
          - 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_9*(
          + 1/18*Cf
          - 1/18*al*Cf
          )

       + a*Sigma^{T2}_8*(
          - 5/9*Cf
          + 4/27*Cf*psip
          - 8/81*pi^2*Cf
          + 5/9*al*Cf
          - 4/27*al*Cf*psip
          + 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_7*(
          - 1/9*Cf
          + 1/9*al*Cf
          )

       + a*Sigma^{T2}_6*(
          + 7/6*Cf
          - 4/27*Cf*psip
          + 8/81*pi^2*Cf
          - 1/2*al*Cf
          + 4/27*al*Cf*psip
          - 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_5*(
          - 5/6*Cf
          + 2/27*Cf*psip
          - 4/81*pi^2*Cf
          + 1/6*al*Cf
          - 2/27*al*Cf*psip
          + 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_4*(
          - 7/3*Cf
          + 8/27*Cf*psip
          - 16/81*pi^2*Cf
          + al*Cf
          - 8/27*al*Cf*psip
          + 16/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_3*(
          + 5/3*Cf
          - 4/27*Cf*psip
          + 8/81*pi^2*Cf
          - 1/3*al*Cf
          + 4/27*al*Cf*psip
          - 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_2*(
          + 15/4*Cf
          - 5/9*Cf*psip
          + 10/27*pi^2*Cf
          - 7/4*al*Cf
          + 5/9*al*Cf*psip
          - 10/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_1*(
          - 7/4*Cf
          - 1/4*al*Cf
          )

       + a^2*Sigma^{T2}_30*(
          - 19/9*Cf*Tf*Nf
          + 70/27*Cf*Tf*Nf*psip
          + 257/36*Cf*Ca
          + 25/216*Cf*Ca*psippp13
          - 505/3*Cf*Ca*ss36
          + 404/3*Cf*Ca*ss32
          + 101*Cf*Ca*ss26
          - 202*Cf*Ca*ss22
          + 181/27*Cf*Ca*psip
          - 8/27*Cf*Ca*psip^2
          - 28/3*Cf*Ca*z3
          - 73/12*Cf^2
          + 1/18*Cf^2*psippp13
          + 160*Cf^2*ss36
          - 128*Cf^2*ss32
          - 96*Cf^2*ss26
          + 192*Cf^2*ss22
          - 329/18*Cf^2*psip
          + 16/27*Cf^2*psip^2
          - 2*Cf^2*z3
          - 101/36*pi*Cf*Ca*sqrt3*ln3
          + 101/432*pi*Cf*Ca*sqrt3*ln3^2
          + 8/3*pi*Cf^2*sqrt3*ln3
          - 2/9*pi*Cf^2*sqrt3*ln3^2
          - 140/81*pi^2*Cf*Tf*Nf
          - 362/81*pi^2*Cf*Ca
          + 32/81*pi^2*Cf*Ca*psip
          + 329/27*pi^2*Cf^2
          - 64/81*pi^2*Cf^2*psip
          - 2929/11664*pi^3*Cf*Ca*sqrt3
          + 58/243*pi^3*Cf^2*sqrt3
          - 107/243*pi^4*Cf*Ca
          + 28/243*pi^4*Cf^2
          + 5/6*al*Cf*Ca
          + 5/216*al*Cf*Ca*psippp13
          - 85/3*al*Cf*Ca*ss36
          + 68/3*al*Cf*Ca*ss32
          + 17*al*Cf*Ca*ss26
          - 34*al*Cf*Ca*ss22
          + 8/9*al*Cf*Ca*psip
          - 4/3*al*Cf*Ca*z3
          - 5/6*al*Cf^2
          + 1/54*al*Cf^2*psippp13
          + 40*al*Cf^2*ss36
          - 32*al*Cf^2*ss32
          - 24*al*Cf^2*ss26
          + 48*al*Cf^2*ss22
          - 35/9*al*Cf^2*psip
          - 2*al*Cf^2*z3
          - 17/36*al*pi*Cf*Ca*sqrt3*ln3
          + 17/432*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/3*al*pi*Cf^2*sqrt3*ln3
          - 1/18*al*pi*Cf^2*sqrt3*ln3^2
          - 16/27*al*pi^2*Cf*Ca
          + 70/27*al*pi^2*Cf^2
          - 493/11664*al*pi^3*Cf*Ca*sqrt3
          + 29/486*al*pi^3*Cf^2*sqrt3
          - 5/81*al*pi^4*Cf*Ca
          - 4/81*al*pi^4*Cf^2
          + 1/4*al^2*Cf*Ca
          - 11/36*al^2*Cf*Ca*psip
          - 1/12*al^2*Cf^2
          + 1/18*al^2*Cf^2*psip
          + 11/54*al^2*pi^2*Cf*Ca
          - 1/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_29*(
          + 19/9*Cf*Tf*Nf
          - 2/9*Cf*Tf*Nf*psip
          - 257/36*Cf*Ca
          + 1/72*Cf*Ca*psippp13
          - 55/3*Cf*Ca*ss36
          + 44/3*Cf*Ca*ss32
          + 11*Cf*Ca*ss26
          - 22*Cf*Ca*ss22
          + 47/18*Cf*Ca*psip
          - 4/27*Cf*Ca*psip^2
          + 2/3*Cf*Ca*z3
          + 73/12*Cf^2
          - 1/27*Cf^2*psippp13
          + 160/3*Cf^2*ss36
          - 128/3*Cf^2*ss32
          - 32*Cf^2*ss26
          + 64*Cf^2*ss22
          - 115/18*Cf^2*psip
          + 8/27*Cf^2*psip^2
          - 2/3*Cf^2*z3
          - 11/36*pi*Cf*Ca*sqrt3*ln3
          + 11/432*pi*Cf*Ca*sqrt3*ln3^2
          + 8/9*pi*Cf^2*sqrt3*ln3
          - 2/27*pi*Cf^2*sqrt3*ln3^2
          + 4/27*pi^2*Cf*Tf*Nf
          - 47/27*pi^2*Cf*Ca
          + 16/81*pi^2*Cf*Ca*psip
          + 115/27*pi^2*Cf^2
          - 32/81*pi^2*Cf^2*psip
          - 319/11664*pi^3*Cf*Ca*sqrt3
          + 58/729*pi^3*Cf^2*sqrt3
          - 25/243*pi^4*Cf*Ca
          + 56/243*pi^4*Cf^2
          - 5/6*al*Cf*Ca
          - 1/216*al*Cf*Ca*psippp13
          + 5/3*al*Cf*Ca*ss36
          - 4/3*al*Cf*Ca*ss32
          - al*Cf*Ca*ss26
          + 2*al*Cf*Ca*ss22
          + 2/3*al*Cf*Ca*z3
          + 5/6*al*Cf^2
          + 40/3*al*Cf^2*ss36
          - 32/3*al*Cf^2*ss32
          - 8*al*Cf^2*ss26
          + 16*al*Cf^2*ss22
          - 5/3*al*Cf^2*psip
          - 2/3*al*Cf^2*z3
          + 1/36*al*pi*Cf*Ca*sqrt3*ln3
          - 1/432*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/9*al*pi*Cf^2*sqrt3*ln3
          - 1/54*al*pi*Cf^2*sqrt3*ln3^2
          + 10/9*al*pi^2*Cf^2
          + 29/11664*al*pi^3*Cf*Ca*sqrt3
          + 29/1458*al*pi^3*Cf^2*sqrt3
          + 1/81*al*pi^4*Cf*Ca
          - 1/4*al^2*Cf*Ca
          + 1/36*al^2*Cf*Ca*psip
          + 1/12*al^2*Cf^2
          - 1/18*al^2*Cf^2*psip
          - 1/54*al^2*pi^2*Cf*Ca
          + 1/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_28*(
          - 19/9*Cf*Tf*Nf
          + 2/9*Cf*Tf*Nf*psip
          + 257/36*Cf*Ca
          - 1/72*Cf*Ca*psippp13
          + 55/3*Cf*Ca*ss36
          - 44/3*Cf*Ca*ss32
          - 11*Cf*Ca*ss26
          + 22*Cf*Ca*ss22
          - 47/18*Cf*Ca*psip
          + 4/27*Cf*Ca*psip^2
          - 2/3*Cf*Ca*z3
          - 73/12*Cf^2
          + 1/27*Cf^2*psippp13
          - 160/3*Cf^2*ss36
          + 128/3*Cf^2*ss32
          + 32*Cf^2*ss26
          - 64*Cf^2*ss22
          + 115/18*Cf^2*psip
          - 8/27*Cf^2*psip^2
          + 2/3*Cf^2*z3
          + 11/36*pi*Cf*Ca*sqrt3*ln3
          - 11/432*pi*Cf*Ca*sqrt3*ln3^2
          - 8/9*pi*Cf^2*sqrt3*ln3
          + 2/27*pi*Cf^2*sqrt3*ln3^2
          - 4/27*pi^2*Cf*Tf*Nf
          + 47/27*pi^2*Cf*Ca
          - 16/81*pi^2*Cf*Ca*psip
          - 115/27*pi^2*Cf^2
          + 32/81*pi^2*Cf^2*psip
          + 319/11664*pi^3*Cf*Ca*sqrt3
          - 58/729*pi^3*Cf^2*sqrt3
          + 25/243*pi^4*Cf*Ca
          - 56/243*pi^4*Cf^2
          + 5/6*al*Cf*Ca
          + 1/216*al*Cf*Ca*psippp13
          - 5/3*al*Cf*Ca*ss36
          + 4/3*al*Cf*Ca*ss32
          + al*Cf*Ca*ss26
          - 2*al*Cf*Ca*ss22
          - 2/3*al*Cf*Ca*z3
          - 5/6*al*Cf^2
          - 40/3*al*Cf^2*ss36
          + 32/3*al*Cf^2*ss32
          + 8*al*Cf^2*ss26
          - 16*al*Cf^2*ss22
          + 5/3*al*Cf^2*psip
          + 2/3*al*Cf^2*z3
          - 1/36*al*pi*Cf*Ca*sqrt3*ln3
          + 1/432*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/9*al*pi*Cf^2*sqrt3*ln3
          + 1/54*al*pi*Cf^2*sqrt3*ln3^2
          - 10/9*al*pi^2*Cf^2
          - 29/11664*al*pi^3*Cf*Ca*sqrt3
          - 29/1458*al*pi^3*Cf^2*sqrt3
          - 1/81*al*pi^4*Cf*Ca
          + 1/4*al^2*Cf*Ca
          - 1/36*al^2*Cf*Ca*psip
          - 1/12*al^2*Cf^2
          + 1/18*al^2*Cf^2*psip
          + 1/54*al^2*pi^2*Cf*Ca
          - 1/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_26*(
          - 19/18*Cf*Tf*Nf
          + 41/81*Cf*Tf*Nf*psip
          + 257/72*Cf*Ca
          + 19/1296*Cf*Ca*psippp13
          - 395/18*Cf*Ca*ss36
          + 158/9*Cf*Ca*ss32
          + 79/6*Cf*Ca*ss26
          - 79/3*Cf*Ca*ss22
          + 20/81*Cf*Ca*psip
          - 16/9*Cf*Ca*z3
          - 73/24*Cf^2
          + 7/324*Cf^2*psippp13
          + 80/9*Cf^2*ss36
          - 64/9*Cf^2*ss32
          - 16/3*Cf^2*ss26
          + 32/3*Cf^2*ss22
          - 11/12*Cf^2*psip
          - 1/9*Cf^2*z3
          - 79/216*pi*Cf*Ca*sqrt3*ln3
          + 79/2592*pi*Cf*Ca*sqrt3*ln3^2
          + 4/27*pi*Cf^2*sqrt3*ln3
          - 1/81*pi*Cf^2*sqrt3*ln3^2
          - 82/243*pi^2*Cf*Tf*Nf
          - 40/243*pi^2*Cf*Ca
          + 11/18*pi^2*Cf^2
          - 2291/69984*pi^3*Cf*Ca*sqrt3
          + 29/2187*pi^3*Cf^2*sqrt3
          - 19/486*pi^4*Cf*Ca
          - 14/243*pi^4*Cf^2
          + 5/12*al*Cf*Ca
          + 7/1296*al*Cf*Ca*psippp13
          - 95/18*al*Cf*Ca*ss36
          + 38/9*al*Cf*Ca*ss32
          + 19/6*al*Cf*Ca*ss26
          - 19/3*al*Cf*Ca*ss22
          + 4/27*al*Cf*Ca*psip
          - 4/9*al*Cf*Ca*z3
          - 5/12*al*Cf^2
          + 1/324*al*Cf^2*psippp13
          + 20/9*al*Cf^2*ss36
          - 16/9*al*Cf^2*ss32
          - 4/3*al*Cf^2*ss26
          + 8/3*al*Cf^2*ss22
          - 5/54*al*Cf^2*psip
          - 1/9*al*Cf^2*z3
          - 19/216*al*pi*Cf*Ca*sqrt3*ln3
          + 19/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/27*al*pi*Cf^2*sqrt3*ln3
          - 1/324*al*pi*Cf^2*sqrt3*ln3^2
          - 8/81*al*pi^2*Cf*Ca
          + 5/81*al*pi^2*Cf^2
          - 551/69984*al*pi^3*Cf*Ca*sqrt3
          + 29/8748*al*pi^3*Cf^2*sqrt3
          - 7/486*al*pi^4*Cf*Ca
          - 2/243*al*pi^4*Cf^2
          + 1/8*al^2*Cf*Ca
          - 13/216*al^2*Cf*Ca*psip
          - 1/24*al^2*Cf^2
          + 1/36*al^2*Cf^2*psip
          + 13/324*al^2*pi^2*Cf*Ca
          - 1/54*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_25*(
          - 19/18*Cf*Tf*Nf
          + 73/81*Cf*Tf*Nf*psip
          + 257/72*Cf*Ca
          + 47/1296*Cf*Ca*psippp13
          - 955/18*Cf*Ca*ss36
          + 382/9*Cf*Ca*ss32
          + 191/6*Cf*Ca*ss26
          - 191/3*Cf*Ca*ss22
          + 583/324*Cf*Ca*psip
          - 2/27*Cf*Ca*psip^2
          - 29/9*Cf*Ca*z3
          - 73/24*Cf^2
          + 2/81*Cf^2*psippp13
          + 400/9*Cf^2*ss36
          - 320/9*Cf^2*ss32
          - 80/3*Cf^2*ss26
          + 160/3*Cf^2*ss22
          - 181/36*Cf^2*psip
          + 4/27*Cf^2*psip^2
          - 5/9*Cf^2*z3
          - 191/216*pi*Cf*Ca*sqrt3*ln3
          + 191/2592*pi*Cf*Ca*sqrt3*ln3^2
          + 20/27*pi*Cf^2*sqrt3*ln3
          - 5/81*pi*Cf^2*sqrt3*ln3^2
          - 146/243*pi^2*Cf*Tf*Nf
          - 583/486*pi^2*Cf*Ca
          + 8/81*pi^2*Cf*Ca*psip
          + 181/54*pi^2*Cf^2
          - 16/81*pi^2*Cf^2*psip
          - 5539/69984*pi^3*Cf*Ca*sqrt3
          + 145/2187*pi^3*Cf^2*sqrt3
          - 7/54*pi^4*Cf*Ca
          + 5/12*al*Cf*Ca
          + 11/1296*al*Cf*Ca*psippp13
          - 175/18*al*Cf*Ca*ss36
          + 70/9*al*Cf*Ca*ss32
          + 35/6*al*Cf*Ca*ss26
          - 35/3*al*Cf*Ca*ss22
          + 8/27*al*Cf*Ca*psip
          - 5/9*al*Cf*Ca*z3
          - 5/12*al*Cf^2
          + 1/162*al*Cf^2*psippp13
          + 100/9*al*Cf^2*ss36
          - 80/9*al*Cf^2*ss32
          - 20/3*al*Cf^2*ss26
          + 40/3*al*Cf^2*ss22
          - 55/54*al*Cf^2*psip
          - 5/9*al*Cf^2*z3
          - 35/216*al*pi*Cf*Ca*sqrt3*ln3
          + 35/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          + 5/27*al*pi*Cf^2*sqrt3*ln3
          - 5/324*al*pi*Cf^2*sqrt3*ln3^2
          - 16/81*al*pi^2*Cf*Ca
          + 55/81*al*pi^2*Cf^2
          - 1015/69984*al*pi^3*Cf*Ca*sqrt3
          + 145/8748*al*pi^3*Cf^2*sqrt3
          - 11/486*al*pi^4*Cf*Ca
          - 4/243*al*pi^4*Cf^2
          + 1/8*al^2*Cf*Ca
          - 23/216*al^2*Cf*Ca*psip
          - 1/24*al^2*Cf^2
          + 1/36*al^2*Cf^2*psip
          + 23/324*al^2*pi^2*Cf*Ca
          - 1/54*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_24*(
          + 19/9*Cf*Tf*Nf
          - 82/81*Cf*Tf*Nf*psip
          - 257/36*Cf*Ca
          - 19/648*Cf*Ca*psippp13
          + 395/9*Cf*Ca*ss36
          - 316/9*Cf*Ca*ss32
          - 79/3*Cf*Ca*ss26
          + 158/3*Cf*Ca*ss22
          - 40/81*Cf*Ca*psip
          + 32/9*Cf*Ca*z3
          + 73/12*Cf^2
          - 7/162*Cf^2*psippp13
          - 160/9*Cf^2*ss36
          + 128/9*Cf^2*ss32
          + 32/3*Cf^2*ss26
          - 64/3*Cf^2*ss22
          + 11/6*Cf^2*psip
          + 2/9*Cf^2*z3
          + 79/108*pi*Cf*Ca*sqrt3*ln3
          - 79/1296*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*pi*Cf^2*sqrt3*ln3
          + 2/81*pi*Cf^2*sqrt3*ln3^2
          + 164/243*pi^2*Cf*Tf*Nf
          + 80/243*pi^2*Cf*Ca
          - 11/9*pi^2*Cf^2
          + 2291/34992*pi^3*Cf*Ca*sqrt3
          - 58/2187*pi^3*Cf^2*sqrt3
          + 19/243*pi^4*Cf*Ca
          + 28/243*pi^4*Cf^2
          - 5/6*al*Cf*Ca
          - 7/648*al*Cf*Ca*psippp13
          + 95/9*al*Cf*Ca*ss36
          - 76/9*al*Cf*Ca*ss32
          - 19/3*al*Cf*Ca*ss26
          + 38/3*al*Cf*Ca*ss22
          - 8/27*al*Cf*Ca*psip
          + 8/9*al*Cf*Ca*z3
          + 5/6*al*Cf^2
          - 1/162*al*Cf^2*psippp13
          - 40/9*al*Cf^2*ss36
          + 32/9*al*Cf^2*ss32
          + 8/3*al*Cf^2*ss26
          - 16/3*al*Cf^2*ss22
          + 5/27*al*Cf^2*psip
          + 2/9*al*Cf^2*z3
          + 19/108*al*pi*Cf*Ca*sqrt3*ln3
          - 19/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*al*pi*Cf^2*sqrt3*ln3
          + 1/162*al*pi*Cf^2*sqrt3*ln3^2
          + 16/81*al*pi^2*Cf*Ca
          - 10/81*al*pi^2*Cf^2
          + 551/34992*al*pi^3*Cf*Ca*sqrt3
          - 29/4374*al*pi^3*Cf^2*sqrt3
          + 7/243*al*pi^4*Cf*Ca
          + 4/243*al*pi^4*Cf^2
          - 1/4*al^2*Cf*Ca
          + 13/108*al^2*Cf*Ca*psip
          + 1/12*al^2*Cf^2
          - 1/18*al^2*Cf^2*psip
          - 13/162*al^2*pi^2*Cf*Ca
          + 1/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_23*(
          + 19/9*Cf*Tf*Nf
          - 146/81*Cf*Tf*Nf*psip
          - 257/36*Cf*Ca
          - 47/648*Cf*Ca*psippp13
          + 955/9*Cf*Ca*ss36
          - 764/9*Cf*Ca*ss32
          - 191/3*Cf*Ca*ss26
          + 382/3*Cf*Ca*ss22
          - 583/162*Cf*Ca*psip
          + 4/27*Cf*Ca*psip^2
          + 58/9*Cf*Ca*z3
          + 73/12*Cf^2
          - 4/81*Cf^2*psippp13
          - 800/9*Cf^2*ss36
          + 640/9*Cf^2*ss32
          + 160/3*Cf^2*ss26
          - 320/3*Cf^2*ss22
          + 181/18*Cf^2*psip
          - 8/27*Cf^2*psip^2
          + 10/9*Cf^2*z3
          + 191/108*pi*Cf*Ca*sqrt3*ln3
          - 191/1296*pi*Cf*Ca*sqrt3*ln3^2
          - 40/27*pi*Cf^2*sqrt3*ln3
          + 10/81*pi*Cf^2*sqrt3*ln3^2
          + 292/243*pi^2*Cf*Tf*Nf
          + 583/243*pi^2*Cf*Ca
          - 16/81*pi^2*Cf*Ca*psip
          - 181/27*pi^2*Cf^2
          + 32/81*pi^2*Cf^2*psip
          + 5539/34992*pi^3*Cf*Ca*sqrt3
          - 290/2187*pi^3*Cf^2*sqrt3
          + 7/27*pi^4*Cf*Ca
          - 5/6*al*Cf*Ca
          - 11/648*al*Cf*Ca*psippp13
          + 175/9*al*Cf*Ca*ss36
          - 140/9*al*Cf*Ca*ss32
          - 35/3*al*Cf*Ca*ss26
          + 70/3*al*Cf*Ca*ss22
          - 16/27*al*Cf*Ca*psip
          + 10/9*al*Cf*Ca*z3
          + 5/6*al*Cf^2
          - 1/81*al*Cf^2*psippp13
          - 200/9*al*Cf^2*ss36
          + 160/9*al*Cf^2*ss32
          + 40/3*al*Cf^2*ss26
          - 80/3*al*Cf^2*ss22
          + 55/27*al*Cf^2*psip
          + 10/9*al*Cf^2*z3
          + 35/108*al*pi*Cf*Ca*sqrt3*ln3
          - 35/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          - 10/27*al*pi*Cf^2*sqrt3*ln3
          + 5/162*al*pi*Cf^2*sqrt3*ln3^2
          + 32/81*al*pi^2*Cf*Ca
          - 110/81*al*pi^2*Cf^2
          + 1015/34992*al*pi^3*Cf*Ca*sqrt3
          - 145/4374*al*pi^3*Cf^2*sqrt3
          + 11/243*al*pi^4*Cf*Ca
          + 8/243*al*pi^4*Cf^2
          - 1/4*al^2*Cf*Ca
          + 23/108*al^2*Cf*Ca*psip
          + 1/12*al^2*Cf^2
          - 1/18*al^2*Cf^2*psip
          - 23/162*al^2*pi^2*Cf*Ca
          + 1/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_22*(
          + 172/81*Cf*Tf*Nf
          - 172/243*Cf*Tf*Nf*psip
          - 853/162*Cf*Ca
          + 2/81*Cf*Ca*psippp13
          - 100/3*Cf*Ca*ss36
          + 80/3*Cf*Ca*ss32
          + 20*Cf*Ca*ss26
          - 40*Cf*Ca*ss22
          + 1699/486*Cf*Ca*psip
          - 1/3*Cf*Ca*z3
          + 125/27*Cf^2
          + 2/27*Cf^2*psippp13
          - 400/3*Cf^2*ss36
          + 320/3*Cf^2*ss32
          + 80*Cf^2*ss26
          - 160*Cf^2*ss22
          + 823/81*Cf^2*psip
          - 28/3*Cf^2*z3
          - 5/9*pi*Cf*Ca*sqrt3*ln3
          + 5/108*pi*Cf*Ca*sqrt3*ln3^2
          - 20/9*pi*Cf^2*sqrt3*ln3
          + 5/27*pi*Cf^2*sqrt3*ln3^2
          + 344/729*pi^2*Cf*Tf*Nf
          - 1699/729*pi^2*Cf*Ca
          - 1646/243*pi^2*Cf^2
          - 145/2916*pi^3*Cf*Ca*sqrt3
          - 145/729*pi^3*Cf^2*sqrt3
          - 16/243*pi^4*Cf*Ca
          - 16/81*pi^4*Cf^2
          + 61/18*al*Cf*Ca
          + 1/81*al*Cf*Ca*psippp13
          - 20*al*Cf*Ca*ss36
          + 16*al*Cf*Ca*ss32
          + 12*al*Cf*Ca*ss26
          - 24*al*Cf*Ca*ss22
          + 23/54*al*Cf*Ca*psip
          - al*Cf*Ca*z3
          - 40/9*al*Cf^2
          + 2/81*al*Cf^2*psippp13
          + 80/3*al*Cf^2*ss36
          - 64/3*al*Cf^2*ss32
          - 16*al*Cf^2*ss26
          + 32*al*Cf^2*ss22
          - 68/27*al*Cf^2*psip
          - 4/3*al*Cf^2*z3
          - 1/3*al*pi*Cf*Ca*sqrt3*ln3
          + 1/36*al*pi*Cf*Ca*sqrt3*ln3^2
          + 4/9*al*pi*Cf^2*sqrt3*ln3
          - 1/27*al*pi*Cf^2*sqrt3*ln3^2
          - 23/81*al*pi^2*Cf*Ca
          + 136/81*al*pi^2*Cf^2
          - 29/972*al*pi^3*Cf*Ca*sqrt3
          + 29/729*al*pi^3*Cf^2*sqrt3
          - 8/243*al*pi^4*Cf*Ca
          - 16/243*al*pi^4*Cf^2
          + 13/18*al^2*Cf*Ca
          - 13/54*al^2*Cf*Ca*psip
          + 7/9*al^2*Cf^2
          - 7/27*al^2*Cf^2*psip
          + 13/81*al^2*pi^2*Cf*Ca
          + 14/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_21*(
          + 68/81*Cf*Tf*Nf
          - 68/243*Cf*Tf*Nf*psip
          - 377/162*Cf*Ca
          + 10/81*Cf*Ca*psippp13
          - 100*Cf*Ca*ss36
          + 80*Cf*Ca*ss32
          + 60*Cf*Ca*ss26
          - 120*Cf*Ca*ss22
          + 2339/486*Cf*Ca*psip
          + 8/27*Cf*Ca*psip^2
          - 9*Cf*Ca*z3
          - 17/27*Cf^2
          - 1/3*Cf^2*psippp13
          + 240*Cf^2*ss36
          - 192*Cf^2*ss32
          - 144*Cf^2*ss26
          + 288*Cf^2*ss22
          - 571/81*Cf^2*psip
          - 16/27*Cf^2*psip^2
          + 20*Cf^2*z3
          - 5/3*pi*Cf*Ca*sqrt3*ln3
          + 5/36*pi*Cf*Ca*sqrt3*ln3^2
          + 4*pi*Cf^2*sqrt3*ln3
          - 1/3*pi*Cf^2*sqrt3*ln3^2
          + 136/729*pi^2*Cf*Tf*Nf
          - 2339/729*pi^2*Cf*Ca
          - 32/81*pi^2*Cf*Ca*psip
          + 1142/243*pi^2*Cf^2
          + 64/81*pi^2*Cf^2*psip
          - 145/972*pi^3*Cf*Ca*sqrt3
          + 29/81*pi^3*Cf^2*sqrt3
          - 16/81*pi^4*Cf*Ca
          + 152/243*pi^4*Cf^2
          + 23/18*al*Cf*Ca
          - 1/81*al*Cf*Ca*psippp13
          + 20*al*Cf*Ca*ss36
          - 16*al*Cf*Ca*ss32
          - 12*al*Cf*Ca*ss26
          + 24*al*Cf*Ca*ss22
          - 107/54*al*Cf*Ca*psip
          + al*Cf*Ca*z3
          - 8/9*al*Cf^2
          + 1/81*al*Cf^2*psippp13
          - 80/3*al*Cf^2*ss36
          + 64/3*al*Cf^2*ss32
          + 16*al*Cf^2*ss26
          - 32*al*Cf^2*ss22
          + 44/27*al*Cf^2*psip
          + 4/3*al*Cf^2*z3
          + 1/3*al*pi*Cf*Ca*sqrt3*ln3
          - 1/36*al*pi*Cf*Ca*sqrt3*ln3^2
          - 4/9*al*pi*Cf^2*sqrt3*ln3
          + 1/27*al*pi*Cf^2*sqrt3*ln3^2
          + 107/81*al*pi^2*Cf*Ca
          - 88/81*al*pi^2*Cf^2
          + 29/972*al*pi^3*Cf*Ca*sqrt3
          - 29/729*al*pi^3*Cf^2*sqrt3
          + 8/243*al*pi^4*Cf*Ca
          - 8/243*al*pi^4*Cf^2
          + 5/18*al^2*Cf*Ca
          - 5/54*al^2*Cf*Ca*psip
          + 5/9*al^2*Cf^2
          - 5/27*al^2*Cf^2*psip
          + 5/81*al^2*pi^2*Cf*Ca
          + 10/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_20*(
          + 41/81*Cf*Tf*Nf
          - 2/243*Cf*Tf*Nf*psip
          - 1393/324*Cf*Ca
          - 205/648*Cf*Ca*psippp13
          + 285*Cf*Ca*ss36
          - 228*Cf*Ca*ss32
          - 171*Cf*Ca*ss26
          + 342*Cf*Ca*ss22
          - 3548/243*Cf*Ca*psip
          - 8/27*Cf*Ca*psip^2
          + 26*Cf*Ca*z3
          + 883/108*Cf^2
          + 31/54*Cf^2*psippp13
          - 1360/3*Cf^2*ss36
          + 1088/3*Cf^2*ss32
          + 272*Cf^2*ss26
          - 544*Cf^2*ss22
          + 2851/162*Cf^2*psip
          + 16/27*Cf^2*psip^2
          - 118/3*Cf^2*z3
          + 19/4*pi*Cf*Ca*sqrt3*ln3
          - 19/48*pi*Cf*Ca*sqrt3*ln3^2
          - 68/9*pi*Cf^2*sqrt3*ln3
          + 17/27*pi*Cf^2*sqrt3*ln3^2
          + 4/729*pi^2*Cf*Tf*Nf
          + 7096/729*pi^2*Cf*Ca
          + 32/81*pi^2*Cf*Ca*psip
          - 2851/243*pi^2*Cf^2
          - 64/81*pi^2*Cf^2*psip
          + 551/1296*pi^3*Cf*Ca*sqrt3
          - 493/729*pi^3*Cf^2*sqrt3
          + 173/243*pi^4*Cf*Ca
          - 308/243*pi^4*Cf^2
          + 11/18*al*Cf*Ca
          + 19/648*al*Cf*Ca*psippp13
          - 125/3*al*Cf*Ca*ss36
          + 100/3*al*Cf*Ca*ss32
          + 25*al*Cf*Ca*ss26
          - 50*al*Cf*Ca*ss22
          + 86/27*al*Cf*Ca*psip
          - 8/3*al*Cf*Ca*z3
          - 91/18*al*Cf^2
          - 1/162*al*Cf^2*psippp13
          + 40*al*Cf^2*ss36
          - 32*al*Cf^2*ss32
          - 24*al*Cf^2*ss26
          + 48*al*Cf^2*ss22
          - 37/27*al*Cf^2*psip
          - 2*al*Cf^2*z3
          - 25/36*al*pi*Cf*Ca*sqrt3*ln3
          + 25/432*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/3*al*pi*Cf^2*sqrt3*ln3
          - 1/18*al*pi*Cf^2*sqrt3*ln3^2
          - 172/81*al*pi^2*Cf*Ca
          + 74/81*al*pi^2*Cf^2
          - 725/11664*al*pi^3*Cf*Ca*sqrt3
          + 29/486*al*pi^3*Cf^2*sqrt3
          - 19/243*al*pi^4*Cf*Ca
          + 4/243*al*pi^4*Cf^2
          + 7/36*al^2*Cf*Ca
          - 1/108*al^2*Cf*Ca*psip
          - 19/36*al^2*Cf^2
          + 11/54*al^2*Cf^2*psip
          + 1/162*al^2*pi^2*Cf*Ca
          - 11/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_19*(
          + 322/81*Cf*Tf*Nf
          - 244/243*Cf*Tf*Nf*psip
          - 2623/162*Cf*Ca
          - 157/324*Cf*Ca*psippp13
          + 1310/3*Cf*Ca*ss36
          - 1048/3*Cf*Ca*ss32
          - 262*Cf*Ca*ss26
          + 524*Cf*Ca*ss22
          - 5077/243*Cf*Ca*psip
          - 8/27*Cf*Ca*psip^2
          + 128/3*Cf*Ca*z3
          + 1099/54*Cf^2
          + 8/9*Cf^2*psippp13
          - 800*Cf^2*ss36
          + 640*Cf^2*ss32
          + 480*Cf^2*ss26
          - 960*Cf^2*ss22
          + 3103/81*Cf^2*psip
          + 16/27*Cf^2*psip^2
          - 68*Cf^2*z3
          + 131/18*pi*Cf*Ca*sqrt3*ln3
          - 131/216*pi*Cf*Ca*sqrt3*ln3^2
          - 40/3*pi*Cf^2*sqrt3*ln3
          + 10/9*pi*Cf^2*sqrt3*ln3^2
          + 488/729*pi^2*Cf*Tf*Nf
          + 10154/729*pi^2*Cf*Ca
          + 32/81*pi^2*Cf*Ca*psip
          - 6206/243*pi^2*Cf^2
          - 64/81*pi^2*Cf^2*psip
          + 3799/5832*pi^3*Cf*Ca*sqrt3
          - 290/243*pi^3*Cf^2*sqrt3
          + 94/81*pi^4*Cf*Ca
          - 512/243*pi^4*Cf^2
          + 53/9*al*Cf*Ca
          + 19/324*al*Cf*Ca*psippp13
          - 250/3*al*Cf*Ca*ss36
          + 200/3*al*Cf*Ca*ss32
          + 50*al*Cf*Ca*ss26
          - 100*al*Cf*Ca*ss22
          + 130/27*al*Cf*Ca*psip
          - 16/3*al*Cf*Ca*z3
          - 139/9*al*Cf^2
          + 2/81*al*Cf^2*psippp13
          + 80*al*Cf^2*ss36
          - 64*al*Cf^2*ss32
          - 48*al*Cf^2*ss26
          + 96*al*Cf^2*ss22
          - 98/27*al*Cf^2*psip
          - 4*al*Cf^2*z3
          - 25/18*al*pi*Cf*Ca*sqrt3*ln3
          + 25/216*al*pi*Cf*Ca*sqrt3*ln3^2
          + 4/3*al*pi*Cf^2*sqrt3*ln3
          - 1/9*al*pi*Cf^2*sqrt3*ln3^2
          - 260/81*al*pi^2*Cf*Ca
          + 196/81*al*pi^2*Cf^2
          - 725/5832*al*pi^3*Cf*Ca*sqrt3
          + 29/243*al*pi^3*Cf^2*sqrt3
          - 38/243*al*pi^4*Cf*Ca
          - 16/243*al*pi^4*Cf^2
          + 25/18*al^2*Cf*Ca
          - 19/54*al^2*Cf*Ca*psip
          + 5/18*al^2*Cf^2
          - 1/27*al^2*Cf^2*psip
          + 19/81*al^2*pi^2*Cf*Ca
          + 2/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_18*(
          - 401/81*Cf*Tf*Nf
          + 362/243*Cf*Tf*Nf*psip
          + 5083/324*Cf*Ca
          + 61/648*Cf*Ca*psippp13
          - 85*Cf*Ca*ss36
          + 68*Cf*Ca*ss32
          + 51*Cf*Ca*ss26
          - 102*Cf*Ca*ss22
          + 1039/486*Cf*Ca*psip
          - 4/27*Cf*Ca*psip^2
          - 12*Cf*Ca*z3
          - 1531/108*Cf^2
          - 5/27*Cf^2*psippp13
          + 880/3*Cf^2*ss36
          - 704/3*Cf^2*ss32
          - 176*Cf^2*ss26
          + 352*Cf^2*ss22
          - 3607/162*Cf^2*psip
          + 8/27*Cf^2*psip^2
          + 70/3*Cf^2*z3
          - 17/12*pi*Cf*Ca*sqrt3*ln3
          + 17/144*pi*Cf*Ca*sqrt3*ln3^2
          + 44/9*pi*Cf^2*sqrt3*ln3
          - 11/27*pi*Cf^2*sqrt3*ln3^2
          - 724/729*pi^2*Cf*Tf*Nf
          - 1039/729*pi^2*Cf*Ca
          + 16/81*pi^2*Cf*Ca*psip
          + 3607/243*pi^2*Cf^2
          - 32/81*pi^2*Cf^2*psip
          - 493/3888*pi^3*Cf*Ca*sqrt3
          + 319/729*pi^3*Cf^2*sqrt3
          - 77/243*pi^4*Cf*Ca
          + 152/243*pi^4*Cf^2
          - 137/18*al*Cf*Ca
          - 19/648*al*Cf*Ca*psippp13
          + 125/3*al*Cf*Ca*ss36
          - 100/3*al*Cf*Ca*ss32
          - 25*al*Cf*Ca*ss26
          + 50*al*Cf*Ca*ss22
          - 23/27*al*Cf*Ca*psip
          + 8/3*al*Cf*Ca*z3
          + 235/18*al*Cf^2
          - 4/81*al*Cf^2*psippp13
          - 40*al*Cf^2*ss36
          + 32*al*Cf^2*ss32
          + 24*al*Cf^2*ss26
          - 48*al*Cf^2*ss22
          + 73/27*al*Cf^2*psip
          + 2*al*Cf^2*z3
          + 25/36*al*pi*Cf*Ca*sqrt3*ln3
          - 25/432*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/3*al*pi*Cf^2*sqrt3*ln3
          + 1/18*al*pi*Cf^2*sqrt3*ln3^2
          + 46/81*al*pi^2*Cf*Ca
          - 146/81*al*pi^2*Cf^2
          + 725/11664*al*pi^3*Cf*Ca*sqrt3
          - 29/486*al*pi^3*Cf^2*sqrt3
          + 19/243*al*pi^4*Cf*Ca
          + 32/243*al*pi^4*Cf^2
          - 61/36*al^2*Cf*Ca
          + 55/108*al^2*Cf*Ca*psip
          - 53/36*al^2*Cf^2
          + 25/54*al^2*Cf^2*psip
          - 55/162*al^2*pi^2*Cf*Ca
          - 25/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_17*(
          - 136/81*Cf*Tf*Nf
          + 136/243*Cf*Tf*Nf*psip
          + 377/81*Cf*Ca
          - 20/81*Cf*Ca*psippp13
          + 200*Cf*Ca*ss36
          - 160*Cf*Ca*ss32
          - 120*Cf*Ca*ss26
          + 240*Cf*Ca*ss22
          - 2339/243*Cf*Ca*psip
          - 16/27*Cf*Ca*psip^2
          + 18*Cf*Ca*z3
          + 34/27*Cf^2
          + 2/3*Cf^2*psippp13
          - 480*Cf^2*ss36
          + 384*Cf^2*ss32
          + 288*Cf^2*ss26
          - 576*Cf^2*ss22
          + 1142/81*Cf^2*psip
          + 32/27*Cf^2*psip^2
          - 40*Cf^2*z3
          + 10/3*pi*Cf*Ca*sqrt3*ln3
          - 5/18*pi*Cf*Ca*sqrt3*ln3^2
          - 8*pi*Cf^2*sqrt3*ln3
          + 2/3*pi*Cf^2*sqrt3*ln3^2
          - 272/729*pi^2*Cf*Tf*Nf
          + 4678/729*pi^2*Cf*Ca
          + 64/81*pi^2*Cf*Ca*psip
          - 2284/243*pi^2*Cf^2
          - 128/81*pi^2*Cf^2*psip
          + 145/486*pi^3*Cf*Ca*sqrt3
          - 58/81*pi^3*Cf^2*sqrt3
          + 32/81*pi^4*Cf*Ca
          - 304/243*pi^4*Cf^2
          - 23/9*al*Cf*Ca
          + 2/81*al*Cf*Ca*psippp13
          - 40*al*Cf*Ca*ss36
          + 32*al*Cf*Ca*ss32
          + 24*al*Cf*Ca*ss26
          - 48*al*Cf*Ca*ss22
          + 107/27*al*Cf*Ca*psip
          - 2*al*Cf*Ca*z3
          + 16/9*al*Cf^2
          - 2/81*al*Cf^2*psippp13
          + 160/3*al*Cf^2*ss36
          - 128/3*al*Cf^2*ss32
          - 32*al*Cf^2*ss26
          + 64*al*Cf^2*ss22
          - 88/27*al*Cf^2*psip
          - 8/3*al*Cf^2*z3
          - 2/3*al*pi*Cf*Ca*sqrt3*ln3
          + 1/18*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/9*al*pi*Cf^2*sqrt3*ln3
          - 2/27*al*pi*Cf^2*sqrt3*ln3^2
          - 214/81*al*pi^2*Cf*Ca
          + 176/81*al*pi^2*Cf^2
          - 29/486*al*pi^3*Cf*Ca*sqrt3
          + 58/729*al*pi^3*Cf^2*sqrt3
          - 16/243*al*pi^4*Cf*Ca
          + 16/243*al*pi^4*Cf^2
          - 5/9*al^2*Cf*Ca
          + 5/27*al^2*Cf*Ca*psip
          - 10/9*al^2*Cf^2
          + 10/27*al^2*Cf^2*psip
          - 10/81*al^2*pi^2*Cf*Ca
          - 20/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_15*(
          + 344/81*Cf*Tf*Nf
          - 344/243*Cf*Tf*Nf*psip
          - 853/81*Cf*Ca
          + 4/81*Cf*Ca*psippp13
          - 200/3*Cf*Ca*ss36
          + 160/3*Cf*Ca*ss32
          + 40*Cf*Ca*ss26
          - 80*Cf*Ca*ss22
          + 1699/243*Cf*Ca*psip
          - 2/3*Cf*Ca*z3
          + 250/27*Cf^2
          + 4/27*Cf^2*psippp13
          - 800/3*Cf^2*ss36
          + 640/3*Cf^2*ss32
          + 160*Cf^2*ss26
          - 320*Cf^2*ss22
          + 1646/81*Cf^2*psip
          - 56/3*Cf^2*z3
          - 10/9*pi*Cf*Ca*sqrt3*ln3
          + 5/54*pi*Cf*Ca*sqrt3*ln3^2
          - 40/9*pi*Cf^2*sqrt3*ln3
          + 10/27*pi*Cf^2*sqrt3*ln3^2
          + 688/729*pi^2*Cf*Tf*Nf
          - 3398/729*pi^2*Cf*Ca
          - 3292/243*pi^2*Cf^2
          - 145/1458*pi^3*Cf*Ca*sqrt3
          - 290/729*pi^3*Cf^2*sqrt3
          - 32/243*pi^4*Cf*Ca
          - 32/81*pi^4*Cf^2
          + 61/9*al*Cf*Ca
          + 2/81*al*Cf*Ca*psippp13
          - 40*al*Cf*Ca*ss36
          + 32*al*Cf*Ca*ss32
          + 24*al*Cf*Ca*ss26
          - 48*al*Cf*Ca*ss22
          + 23/27*al*Cf*Ca*psip
          - 2*al*Cf*Ca*z3
          - 80/9*al*Cf^2
          + 4/81*al*Cf^2*psippp13
          + 160/3*al*Cf^2*ss36
          - 128/3*al*Cf^2*ss32
          - 32*al*Cf^2*ss26
          + 64*al*Cf^2*ss22
          - 136/27*al*Cf^2*psip
          - 8/3*al*Cf^2*z3
          - 2/3*al*pi*Cf*Ca*sqrt3*ln3
          + 1/18*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/9*al*pi*Cf^2*sqrt3*ln3
          - 2/27*al*pi*Cf^2*sqrt3*ln3^2
          - 46/81*al*pi^2*Cf*Ca
          + 272/81*al*pi^2*Cf^2
          - 29/486*al*pi^3*Cf*Ca*sqrt3
          + 58/729*al*pi^3*Cf^2*sqrt3
          - 16/243*al*pi^4*Cf*Ca
          - 32/243*al*pi^4*Cf^2
          + 13/9*al^2*Cf*Ca
          - 13/27*al^2*Cf*Ca*psip
          + 14/9*al^2*Cf^2
          - 14/27*al^2*Cf^2*psip
          + 26/81*al^2*pi^2*Cf*Ca
          + 28/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_14*(
          - 688/81*Cf*Tf*Nf
          + 688/243*Cf*Tf*Nf*psip
          + 1706/81*Cf*Ca
          - 8/81*Cf*Ca*psippp13
          + 400/3*Cf*Ca*ss36
          - 320/3*Cf*Ca*ss32
          - 80*Cf*Ca*ss26
          + 160*Cf*Ca*ss22
          - 3398/243*Cf*Ca*psip
          + 4/3*Cf*Ca*z3
          - 500/27*Cf^2
          - 8/27*Cf^2*psippp13
          + 1600/3*Cf^2*ss36
          - 1280/3*Cf^2*ss32
          - 320*Cf^2*ss26
          + 640*Cf^2*ss22
          - 3292/81*Cf^2*psip
          + 112/3*Cf^2*z3
          + 20/9*pi*Cf*Ca*sqrt3*ln3
          - 5/27*pi*Cf*Ca*sqrt3*ln3^2
          + 80/9*pi*Cf^2*sqrt3*ln3
          - 20/27*pi*Cf^2*sqrt3*ln3^2
          - 1376/729*pi^2*Cf*Tf*Nf
          + 6796/729*pi^2*Cf*Ca
          + 6584/243*pi^2*Cf^2
          + 145/729*pi^3*Cf*Ca*sqrt3
          + 580/729*pi^3*Cf^2*sqrt3
          + 64/243*pi^4*Cf*Ca
          + 64/81*pi^4*Cf^2
          - 122/9*al*Cf*Ca
          - 4/81*al*Cf*Ca*psippp13
          + 80*al*Cf*Ca*ss36
          - 64*al*Cf*Ca*ss32
          - 48*al*Cf*Ca*ss26
          + 96*al*Cf*Ca*ss22
          - 46/27*al*Cf*Ca*psip
          + 4*al*Cf*Ca*z3
          + 160/9*al*Cf^2
          - 8/81*al*Cf^2*psippp13
          - 320/3*al*Cf^2*ss36
          + 256/3*al*Cf^2*ss32
          + 64*al*Cf^2*ss26
          - 128*al*Cf^2*ss22
          + 272/27*al*Cf^2*psip
          + 16/3*al*Cf^2*z3
          + 4/3*al*pi*Cf*Ca*sqrt3*ln3
          - 1/9*al*pi*Cf*Ca*sqrt3*ln3^2
          - 16/9*al*pi*Cf^2*sqrt3*ln3
          + 4/27*al*pi*Cf^2*sqrt3*ln3^2
          + 92/81*al*pi^2*Cf*Ca
          - 544/81*al*pi^2*Cf^2
          + 29/243*al*pi^3*Cf*Ca*sqrt3
          - 116/729*al*pi^3*Cf^2*sqrt3
          + 32/243*al*pi^4*Cf*Ca
          + 64/243*al*pi^4*Cf^2
          - 26/9*al^2*Cf*Ca
          + 26/27*al^2*Cf*Ca*psip
          - 28/9*al^2*Cf^2
          + 28/27*al^2*Cf^2*psip
          - 52/81*al^2*pi^2*Cf*Ca
          - 56/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_13*(
          + 272/81*Cf*Tf*Nf
          - 272/243*Cf*Tf*Nf*psip
          - 754/81*Cf*Ca
          + 40/81*Cf*Ca*psippp13
          - 400*Cf*Ca*ss36
          + 320*Cf*Ca*ss32
          + 240*Cf*Ca*ss26
          - 480*Cf*Ca*ss22
          + 4678/243*Cf*Ca*psip
          + 32/27*Cf*Ca*psip^2
          - 36*Cf*Ca*z3
          - 68/27*Cf^2
          - 4/3*Cf^2*psippp13
          + 960*Cf^2*ss36
          - 768*Cf^2*ss32
          - 576*Cf^2*ss26
          + 1152*Cf^2*ss22
          - 2284/81*Cf^2*psip
          - 64/27*Cf^2*psip^2
          + 80*Cf^2*z3
          - 20/3*pi*Cf*Ca*sqrt3*ln3
          + 5/9*pi*Cf*Ca*sqrt3*ln3^2
          + 16*pi*Cf^2*sqrt3*ln3
          - 4/3*pi*Cf^2*sqrt3*ln3^2
          + 544/729*pi^2*Cf*Tf*Nf
          - 9356/729*pi^2*Cf*Ca
          - 128/81*pi^2*Cf*Ca*psip
          + 4568/243*pi^2*Cf^2
          + 256/81*pi^2*Cf^2*psip
          - 145/243*pi^3*Cf*Ca*sqrt3
          + 116/81*pi^3*Cf^2*sqrt3
          - 64/81*pi^4*Cf*Ca
          + 608/243*pi^4*Cf^2
          + 46/9*al*Cf*Ca
          - 4/81*al*Cf*Ca*psippp13
          + 80*al*Cf*Ca*ss36
          - 64*al*Cf*Ca*ss32
          - 48*al*Cf*Ca*ss26
          + 96*al*Cf*Ca*ss22
          - 214/27*al*Cf*Ca*psip
          + 4*al*Cf*Ca*z3
          - 32/9*al*Cf^2
          + 4/81*al*Cf^2*psippp13
          - 320/3*al*Cf^2*ss36
          + 256/3*al*Cf^2*ss32
          + 64*al*Cf^2*ss26
          - 128*al*Cf^2*ss22
          + 176/27*al*Cf^2*psip
          + 16/3*al*Cf^2*z3
          + 4/3*al*pi*Cf*Ca*sqrt3*ln3
          - 1/9*al*pi*Cf*Ca*sqrt3*ln3^2
          - 16/9*al*pi*Cf^2*sqrt3*ln3
          + 4/27*al*pi*Cf^2*sqrt3*ln3^2
          + 428/81*al*pi^2*Cf*Ca
          - 352/81*al*pi^2*Cf^2
          + 29/243*al*pi^3*Cf*Ca*sqrt3
          - 116/729*al*pi^3*Cf^2*sqrt3
          + 32/243*al*pi^4*Cf*Ca
          - 32/243*al*pi^4*Cf^2
          + 10/9*al^2*Cf*Ca
          - 10/27*al^2*Cf*Ca*psip
          + 20/9*al^2*Cf^2
          - 20/27*al^2*Cf^2*psip
          + 20/81*al^2*pi^2*Cf*Ca
          + 40/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_12*(
          - 136/81*Cf*Tf*Nf
          + 136/243*Cf*Tf*Nf*psip
          + 377/81*Cf*Ca
          - 20/81*Cf*Ca*psippp13
          + 200*Cf*Ca*ss36
          - 160*Cf*Ca*ss32
          - 120*Cf*Ca*ss26
          + 240*Cf*Ca*ss22
          - 2339/243*Cf*Ca*psip
          - 16/27*Cf*Ca*psip^2
          + 18*Cf*Ca*z3
          + 34/27*Cf^2
          + 2/3*Cf^2*psippp13
          - 480*Cf^2*ss36
          + 384*Cf^2*ss32
          + 288*Cf^2*ss26
          - 576*Cf^2*ss22
          + 1142/81*Cf^2*psip
          + 32/27*Cf^2*psip^2
          - 40*Cf^2*z3
          + 10/3*pi*Cf*Ca*sqrt3*ln3
          - 5/18*pi*Cf*Ca*sqrt3*ln3^2
          - 8*pi*Cf^2*sqrt3*ln3
          + 2/3*pi*Cf^2*sqrt3*ln3^2
          - 272/729*pi^2*Cf*Tf*Nf
          + 4678/729*pi^2*Cf*Ca
          + 64/81*pi^2*Cf*Ca*psip
          - 2284/243*pi^2*Cf^2
          - 128/81*pi^2*Cf^2*psip
          + 145/486*pi^3*Cf*Ca*sqrt3
          - 58/81*pi^3*Cf^2*sqrt3
          + 32/81*pi^4*Cf*Ca
          - 304/243*pi^4*Cf^2
          - 23/9*al*Cf*Ca
          + 2/81*al*Cf*Ca*psippp13
          - 40*al*Cf*Ca*ss36
          + 32*al*Cf*Ca*ss32
          + 24*al*Cf*Ca*ss26
          - 48*al*Cf*Ca*ss22
          + 107/27*al*Cf*Ca*psip
          - 2*al*Cf*Ca*z3
          + 16/9*al*Cf^2
          - 2/81*al*Cf^2*psippp13
          + 160/3*al*Cf^2*ss36
          - 128/3*al*Cf^2*ss32
          - 32*al*Cf^2*ss26
          + 64*al*Cf^2*ss22
          - 88/27*al*Cf^2*psip
          - 8/3*al*Cf^2*z3
          - 2/3*al*pi*Cf*Ca*sqrt3*ln3
          + 1/18*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/9*al*pi*Cf^2*sqrt3*ln3
          - 2/27*al*pi*Cf^2*sqrt3*ln3^2
          - 214/81*al*pi^2*Cf*Ca
          + 176/81*al*pi^2*Cf^2
          - 29/486*al*pi^3*Cf*Ca*sqrt3
          + 58/729*al*pi^3*Cf^2*sqrt3
          - 16/243*al*pi^4*Cf*Ca
          + 16/243*al*pi^4*Cf^2
          - 5/9*al^2*Cf*Ca
          + 5/27*al^2*Cf*Ca*psip
          - 10/9*al^2*Cf^2
          + 10/27*al^2*Cf^2*psip
          - 10/81*al^2*pi^2*Cf*Ca
          - 20/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_10*(
          - 59/81*Cf*Tf*Nf
          + 46/243*Cf*Tf*Nf*psip
          + 967/324*Cf*Ca
          + 5/216*Cf*Ca*psippp13
          - 85/3*Cf*Ca*ss36
          + 68/3*Cf*Ca*ss32
          + 17*Cf*Ca*ss26
          - 34*Cf*Ca*ss22
          + 403/243*Cf*Ca*psip
          - 8/81*Cf*Ca*psip^2
          - 8/3*Cf*Ca*z3
          - 83/36*Cf^2
          + 5/162*Cf^2*psippp13
          - 80/9*Cf^2*ss36
          + 64/9*Cf^2*ss32
          + 16/3*Cf^2*ss26
          - 32/3*Cf^2*ss22
          - 7/6*Cf^2*psip
          + 16/81*Cf^2*psip^2
          - 2/9*Cf^2*z3
          - 17/36*pi*Cf*Ca*sqrt3*ln3
          + 17/432*pi*Cf*Ca*sqrt3*ln3^2
          - 4/27*pi*Cf^2*sqrt3*ln3
          + 1/81*pi*Cf^2*sqrt3*ln3^2
          - 92/729*pi^2*Cf*Tf*Nf
          - 806/729*pi^2*Cf*Ca
          + 32/243*pi^2*Cf*Ca*psip
          + 7/9*pi^2*Cf^2
          - 64/243*pi^2*Cf^2*psip
          - 493/11664*pi^3*Cf*Ca*sqrt3
          - 29/2187*pi^3*Cf^2*sqrt3
          - 77/729*pi^4*Cf*Ca
          + 4/729*pi^4*Cf^2
          - 19/18*al*Cf*Ca
          - 1/648*al*Cf*Ca*psippp13
          + 5/9*al*Cf*Ca*ss36
          - 4/9*al*Cf*Ca*ss32
          - 1/3*al*Cf*Ca*ss26
          + 2/3*al*Cf*Ca*ss22
          + 7/27*al*Cf*Ca*psip
          + 2/9*al*Cf*Ca*z3
          + 41/18*al*Cf^2
          - 1/162*al*Cf^2*psippp13
          + 40/9*al*Cf^2*ss36
          - 32/9*al*Cf^2*ss32
          - 8/3*al*Cf^2*ss26
          + 16/3*al*Cf^2*ss22
          - 17/27*al*Cf^2*psip
          - 2/9*al*Cf^2*z3
          + 1/108*al*pi*Cf*Ca*sqrt3*ln3
          - 1/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/27*al*pi*Cf^2*sqrt3*ln3
          - 1/162*al*pi*Cf^2*sqrt3*ln3^2
          - 14/81*al*pi^2*Cf*Ca
          + 34/81*al*pi^2*Cf^2
          + 29/34992*al*pi^3*Cf*Ca*sqrt3
          + 29/4374*al*pi^3*Cf^2*sqrt3
          + 1/243*al*pi^4*Cf*Ca
          + 4/243*al*pi^4*Cf^2
          - 1/4*al^2*Cf*Ca
          + 7/108*al^2*Cf*Ca*psip
          - 7/36*al^2*Cf^2
          + 1/18*al^2*Cf^2*psip
          - 7/162*al^2*pi^2*Cf*Ca
          - 1/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_9*(
          - 19/81*Cf*Tf*Nf
          + 2/81*Cf*Tf*Nf*psip
          + 557/324*Cf*Ca
          + 31/648*Cf*Ca*psippp13
          - 455/9*Cf*Ca*ss36
          + 364/9*Cf*Ca*ss32
          + 91/3*Cf*Ca*ss26
          - 182/3*Cf*Ca*ss22
          + 493/162*Cf*Ca*psip
          - 4/81*Cf*Ca*psip^2
          - 38/9*Cf*Ca*z3
          - 59/36*Cf^2
          - 1/81*Cf^2*psippp13
          + 80/9*Cf^2*ss36
          - 64/9*Cf^2*ss32
          - 16/3*Cf^2*ss26
          + 32/3*Cf^2*ss22
          - 35/54*Cf^2*psip
          + 8/81*Cf^2*psip^2
          + 14/9*Cf^2*z3
          - 91/108*pi*Cf*Ca*sqrt3*ln3
          + 91/1296*pi*Cf*Ca*sqrt3*ln3^2
          + 4/27*pi*Cf^2*sqrt3*ln3
          - 1/81*pi*Cf^2*sqrt3*ln3^2
          - 4/243*pi^2*Cf*Tf*Nf
          - 493/243*pi^2*Cf*Ca
          + 16/243*pi^2*Cf*Ca*psip
          + 35/81*pi^2*Cf^2
          - 32/243*pi^2*Cf^2*psip
          - 2639/34992*pi^3*Cf*Ca*sqrt3
          + 29/2187*pi^3*Cf^2*sqrt3
          - 109/729*pi^4*Cf*Ca
          + 56/729*pi^4*Cf^2
          - 5/18*al*Cf*Ca
          - 1/648*al*Cf*Ca*psippp13
          + 5/9*al*Cf*Ca*ss36
          - 4/9*al*Cf*Ca*ss32
          - 1/3*al*Cf*Ca*ss26
          + 2/3*al*Cf*Ca*ss22
          + 2/9*al*Cf*Ca*z3
          + 25/18*al*Cf^2
          + 40/9*al*Cf^2*ss36
          - 32/9*al*Cf^2*ss32
          - 8/3*al*Cf^2*ss26
          + 16/3*al*Cf^2*ss22
          - 7/9*al*Cf^2*psip
          - 2/9*al*Cf^2*z3
          + 1/108*al*pi*Cf*Ca*sqrt3*ln3
          - 1/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/27*al*pi*Cf^2*sqrt3*ln3
          - 1/162*al*pi*Cf^2*sqrt3*ln3^2
          + 14/27*al*pi^2*Cf^2
          + 29/34992*al*pi^3*Cf*Ca*sqrt3
          + 29/4374*al*pi^3*Cf^2*sqrt3
          + 1/243*al*pi^4*Cf*Ca
          - 1/12*al^2*Cf*Ca
          + 1/108*al^2*Cf*Ca*psip
          + 1/36*al^2*Cf^2
          - 1/54*al^2*Cf^2*psip
          - 1/162*al^2*pi^2*Cf*Ca
          + 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_8*(
          + 118/81*Cf*Tf*Nf
          - 92/243*Cf*Tf*Nf*psip
          - 967/162*Cf*Ca
          - 5/108*Cf*Ca*psippp13
          + 170/3*Cf*Ca*ss36
          - 136/3*Cf*Ca*ss32
          - 34*Cf*Ca*ss26
          + 68*Cf*Ca*ss22
          - 806/243*Cf*Ca*psip
          + 16/81*Cf*Ca*psip^2
          + 16/3*Cf*Ca*z3
          + 83/18*Cf^2
          - 5/81*Cf^2*psippp13
          + 160/9*Cf^2*ss36
          - 128/9*Cf^2*ss32
          - 32/3*Cf^2*ss26
          + 64/3*Cf^2*ss22
          + 7/3*Cf^2*psip
          - 32/81*Cf^2*psip^2
          + 4/9*Cf^2*z3
          + 17/18*pi*Cf*Ca*sqrt3*ln3
          - 17/216*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*pi*Cf^2*sqrt3*ln3
          - 2/81*pi*Cf^2*sqrt3*ln3^2
          + 184/729*pi^2*Cf*Tf*Nf
          + 1612/729*pi^2*Cf*Ca
          - 64/243*pi^2*Cf*Ca*psip
          - 14/9*pi^2*Cf^2
          + 128/243*pi^2*Cf^2*psip
          + 493/5832*pi^3*Cf*Ca*sqrt3
          + 58/2187*pi^3*Cf^2*sqrt3
          + 154/729*pi^4*Cf*Ca
          - 8/729*pi^4*Cf^2
          + 19/9*al*Cf*Ca
          + 1/324*al*Cf*Ca*psippp13
          - 10/9*al*Cf*Ca*ss36
          + 8/9*al*Cf*Ca*ss32
          + 2/3*al*Cf*Ca*ss26
          - 4/3*al*Cf*Ca*ss22
          - 14/27*al*Cf*Ca*psip
          - 4/9*al*Cf*Ca*z3
          - 41/9*al*Cf^2
          + 1/81*al*Cf^2*psippp13
          - 80/9*al*Cf^2*ss36
          + 64/9*al*Cf^2*ss32
          + 16/3*al*Cf^2*ss26
          - 32/3*al*Cf^2*ss22
          + 34/27*al*Cf^2*psip
          + 4/9*al*Cf^2*z3
          - 1/54*al*pi*Cf*Ca*sqrt3*ln3
          + 1/648*al*pi*Cf*Ca*sqrt3*ln3^2
          - 4/27*al*pi*Cf^2*sqrt3*ln3
          + 1/81*al*pi*Cf^2*sqrt3*ln3^2
          + 28/81*al*pi^2*Cf*Ca
          - 68/81*al*pi^2*Cf^2
          - 29/17496*al*pi^3*Cf*Ca*sqrt3
          - 29/2187*al*pi^3*Cf^2*sqrt3
          - 2/243*al*pi^4*Cf*Ca
          - 8/243*al*pi^4*Cf^2
          + 1/2*al^2*Cf*Ca
          - 7/54*al^2*Cf*Ca*psip
          + 7/18*al^2*Cf^2
          - 1/9*al^2*Cf^2*psip
          + 7/81*al^2*pi^2*Cf*Ca
          + 2/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_7*(
          + 38/81*Cf*Tf*Nf
          - 4/81*Cf*Tf*Nf*psip
          - 557/162*Cf*Ca
          - 31/324*Cf*Ca*psippp13
          + 910/9*Cf*Ca*ss36
          - 728/9*Cf*Ca*ss32
          - 182/3*Cf*Ca*ss26
          + 364/3*Cf*Ca*ss22
          - 493/81*Cf*Ca*psip
          + 8/81*Cf*Ca*psip^2
          + 76/9*Cf*Ca*z3
          + 59/18*Cf^2
          + 2/81*Cf^2*psippp13
          - 160/9*Cf^2*ss36
          + 128/9*Cf^2*ss32
          + 32/3*Cf^2*ss26
          - 64/3*Cf^2*ss22
          + 35/27*Cf^2*psip
          - 16/81*Cf^2*psip^2
          - 28/9*Cf^2*z3
          + 91/54*pi*Cf*Ca*sqrt3*ln3
          - 91/648*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*pi*Cf^2*sqrt3*ln3
          + 2/81*pi*Cf^2*sqrt3*ln3^2
          + 8/243*pi^2*Cf*Tf*Nf
          + 986/243*pi^2*Cf*Ca
          - 32/243*pi^2*Cf*Ca*psip
          - 70/81*pi^2*Cf^2
          + 64/243*pi^2*Cf^2*psip
          + 2639/17496*pi^3*Cf*Ca*sqrt3
          - 58/2187*pi^3*Cf^2*sqrt3
          + 218/729*pi^4*Cf*Ca
          - 112/729*pi^4*Cf^2
          + 5/9*al*Cf*Ca
          + 1/324*al*Cf*Ca*psippp13
          - 10/9*al*Cf*Ca*ss36
          + 8/9*al*Cf*Ca*ss32
          + 2/3*al*Cf*Ca*ss26
          - 4/3*al*Cf*Ca*ss22
          - 4/9*al*Cf*Ca*z3
          - 25/9*al*Cf^2
          - 80/9*al*Cf^2*ss36
          + 64/9*al*Cf^2*ss32
          + 16/3*al*Cf^2*ss26
          - 32/3*al*Cf^2*ss22
          + 14/9*al*Cf^2*psip
          + 4/9*al*Cf^2*z3
          - 1/54*al*pi*Cf*Ca*sqrt3*ln3
          + 1/648*al*pi*Cf*Ca*sqrt3*ln3^2
          - 4/27*al*pi*Cf^2*sqrt3*ln3
          + 1/81*al*pi*Cf^2*sqrt3*ln3^2
          - 28/27*al*pi^2*Cf^2
          - 29/17496*al*pi^3*Cf*Ca*sqrt3
          - 29/2187*al*pi^3*Cf^2*sqrt3
          - 2/243*al*pi^4*Cf*Ca
          + 1/6*al^2*Cf*Ca
          - 1/54*al^2*Cf*Ca*psip
          - 1/18*al^2*Cf^2
          + 1/27*al^2*Cf^2*psip
          + 1/81*al^2*pi^2*Cf*Ca
          - 2/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_6*(
          - 749/162*Cf*Tf*Nf
          + 98/243*Cf*Tf*Nf*psip
          + 1235/81*Cf*Ca
          + 11/216*Cf*Ca*psippp13
          - 65*Cf*Ca*ss36
          + 52*Cf*Ca*ss32
          + 39*Cf*Ca*ss26
          - 78*Cf*Ca*ss22
          + 740/243*Cf*Ca*psip
          - 25/3*Cf*Ca*z3
          - 665/72*Cf^2
          - 4/81*Cf^2*psippp13
          + 940/9*Cf^2*ss36
          - 752/9*Cf^2*ss32
          - 188/3*Cf^2*ss26
          + 376/3*Cf^2*ss22
          - 389/54*Cf^2*psip
          + 64/9*Cf^2*z3
          - 13/12*pi*Cf*Ca*sqrt3*ln3
          + 13/144*pi*Cf*Ca*sqrt3*ln3^2
          + 47/27*pi*Cf^2*sqrt3*ln3
          - 47/324*pi*Cf^2*sqrt3*ln3^2
          - 196/729*pi^2*Cf*Tf*Nf
          - 1480/729*pi^2*Cf*Ca
          + 389/81*pi^2*Cf^2
          - 377/3888*pi^3*Cf*Ca*sqrt3
          + 1363/8748*pi^3*Cf^2*sqrt3
          - 11/81*pi^4*Cf*Ca
          + 32/243*pi^4*Cf^2
          - 17/6*al*Cf*Ca
          - 1/216*al*Cf*Ca*psippp13
          + 35/3*al*Cf*Ca*ss36
          - 28/3*al*Cf*Ca*ss32
          - 7*al*Cf*Ca*ss26
          + 14*al*Cf*Ca*ss22
          - 23/54*al*Cf*Ca*psip
          + 4/3*al*Cf*Ca*z3
          + 13/6*al*Cf^2
          - 1/81*al*Cf^2*psippp13
          - 200/9*al*Cf^2*ss36
          + 160/9*al*Cf^2*ss32
          + 40/3*al*Cf^2*ss26
          - 80/3*al*Cf^2*ss22
          + 50/27*al*Cf^2*psip
          + 10/9*al*Cf^2*z3
          + 7/36*al*pi*Cf*Ca*sqrt3*ln3
          - 7/432*al*pi*Cf*Ca*sqrt3*ln3^2
          - 10/27*al*pi*Cf^2*sqrt3*ln3
          + 5/162*al*pi*Cf^2*sqrt3*ln3^2
          + 23/81*al*pi^2*Cf*Ca
          - 100/81*al*pi^2*Cf^2
          + 203/11664*al*pi^3*Cf*Ca*sqrt3
          - 145/4374*al*pi^3*Cf^2*sqrt3
          + 1/81*al*pi^4*Cf*Ca
          + 8/243*al*pi^4*Cf^2
          - 13/24*al^2*Cf*Ca
          + 5/36*al^2*Cf*Ca*psip
          - 1/12*al^2*Cf^2
          + 5/54*al^2*Cf^2*psip
          - 5/54*al^2*pi^2*Cf*Ca
          - 5/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_5*(
          + 505/162*Cf*Tf*Nf
          - 58/243*Cf*Tf*Nf*psip
          - 4013/648*Cf*Ca
          - 7/216*Cf*Ca*psippp13
          + 55/3*Cf*Ca*ss36
          - 44/3*Cf*Ca*ss32
          - 11*Cf*Ca*ss26
          + 22*Cf*Ca*ss22
          - 11/486*Cf*Ca*psip
          + 3*Cf*Ca*z3
          + 35/24*Cf^2
          + 7/162*Cf^2*psippp13
          - 260/9*Cf^2*ss36
          + 208/9*Cf^2*ss32
          + 52/3*Cf^2*ss26
          - 104/3*Cf^2*ss22
          + 47/54*Cf^2*psip
          - 20/9*Cf^2*z3
          + 11/36*pi*Cf*Ca*sqrt3*ln3
          - 11/432*pi*Cf*Ca*sqrt3*ln3^2
          - 13/27*pi*Cf^2*sqrt3*ln3
          + 13/324*pi*Cf^2*sqrt3*ln3^2
          + 116/729*pi^2*Cf*Tf*Nf
          + 11/729*pi^2*Cf*Ca
          - 47/81*pi^2*Cf^2
          + 319/11664*pi^3*Cf*Ca*sqrt3
          - 377/8748*pi^3*Cf^2*sqrt3
          + 7/81*pi^4*Cf*Ca
          - 28/243*pi^4*Cf^2
          + 2/3*al*Cf*Ca
          + 1/216*al*Cf*Ca*psippp13
          - 5*al*Cf*Ca*ss36
          + 4*al*Cf*Ca*ss32
          + 3*al*Cf*Ca*ss26
          - 6*al*Cf*Ca*ss22
          + 1/54*al*Cf*Ca*psip
          - 1/3*al*Cf*Ca*z3
          - 13/6*al*Cf^2
          + 1/162*al*Cf^2*psippp13
          + 40/9*al*Cf^2*ss36
          - 32/9*al*Cf^2*ss32
          - 8/3*al*Cf^2*ss26
          + 16/3*al*Cf^2*ss22
          - 1/27*al*Cf^2*psip
          - 2/9*al*Cf^2*z3
          - 1/12*al*pi*Cf*Ca*sqrt3*ln3
          + 1/144*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/27*al*pi*Cf^2*sqrt3*ln3
          - 1/162*al*pi*Cf^2*sqrt3*ln3^2
          - 1/81*al*pi^2*Cf*Ca
          + 2/81*al*pi^2*Cf^2
          - 29/3888*al*pi^3*Cf*Ca*sqrt3
          + 29/4374*al*pi^3*Cf^2*sqrt3
          - 1/81*al*pi^4*Cf*Ca
          - 4/243*al*pi^4*Cf^2
          + 1/6*al^2*Cf*Ca
          - 1/12*al^2*Cf*Ca*psip
          + 1/12*al^2*Cf^2
          - 1/54*al^2*Cf^2*psip
          + 1/18*al^2*pi^2*Cf*Ca
          + 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_4*(
          + 749/81*Cf*Tf*Nf
          - 196/243*Cf*Tf*Nf*psip
          - 2470/81*Cf*Ca
          - 11/108*Cf*Ca*psippp13
          + 130*Cf*Ca*ss36
          - 104*Cf*Ca*ss32
          - 78*Cf*Ca*ss26
          + 156*Cf*Ca*ss22
          - 1480/243*Cf*Ca*psip
          + 50/3*Cf*Ca*z3
          + 665/36*Cf^2
          + 8/81*Cf^2*psippp13
          - 1880/9*Cf^2*ss36
          + 1504/9*Cf^2*ss32
          + 376/3*Cf^2*ss26
          - 752/3*Cf^2*ss22
          + 389/27*Cf^2*psip
          - 128/9*Cf^2*z3
          + 13/6*pi*Cf*Ca*sqrt3*ln3
          - 13/72*pi*Cf*Ca*sqrt3*ln3^2
          - 94/27*pi*Cf^2*sqrt3*ln3
          + 47/162*pi*Cf^2*sqrt3*ln3^2
          + 392/729*pi^2*Cf*Tf*Nf
          + 2960/729*pi^2*Cf*Ca
          - 778/81*pi^2*Cf^2
          + 377/1944*pi^3*Cf*Ca*sqrt3
          - 1363/4374*pi^3*Cf^2*sqrt3
          + 22/81*pi^4*Cf*Ca
          - 64/243*pi^4*Cf^2
          + 17/3*al*Cf*Ca
          + 1/108*al*Cf*Ca*psippp13
          - 70/3*al*Cf*Ca*ss36
          + 56/3*al*Cf*Ca*ss32
          + 14*al*Cf*Ca*ss26
          - 28*al*Cf*Ca*ss22
          + 23/27*al*Cf*Ca*psip
          - 8/3*al*Cf*Ca*z3
          - 13/3*al*Cf^2
          + 2/81*al*Cf^2*psippp13
          + 400/9*al*Cf^2*ss36
          - 320/9*al*Cf^2*ss32
          - 80/3*al*Cf^2*ss26
          + 160/3*al*Cf^2*ss22
          - 100/27*al*Cf^2*psip
          - 20/9*al*Cf^2*z3
          - 7/18*al*pi*Cf*Ca*sqrt3*ln3
          + 7/216*al*pi*Cf*Ca*sqrt3*ln3^2
          + 20/27*al*pi*Cf^2*sqrt3*ln3
          - 5/81*al*pi*Cf^2*sqrt3*ln3^2
          - 46/81*al*pi^2*Cf*Ca
          + 200/81*al*pi^2*Cf^2
          - 203/5832*al*pi^3*Cf*Ca*sqrt3
          + 145/2187*al*pi^3*Cf^2*sqrt3
          - 2/81*al*pi^4*Cf*Ca
          - 16/243*al*pi^4*Cf^2
          + 13/12*al^2*Cf*Ca
          - 5/18*al^2*Cf*Ca*psip
          + 1/6*al^2*Cf^2
          - 5/27*al^2*Cf^2*psip
          + 5/27*al^2*pi^2*Cf*Ca
          + 10/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_3*(
          - 505/81*Cf*Tf*Nf
          + 116/243*Cf*Tf*Nf*psip
          + 4013/324*Cf*Ca
          + 7/108*Cf*Ca*psippp13
          - 110/3*Cf*Ca*ss36
          + 88/3*Cf*Ca*ss32
          + 22*Cf*Ca*ss26
          - 44*Cf*Ca*ss22
          + 11/243*Cf*Ca*psip
          - 6*Cf*Ca*z3
          - 35/12*Cf^2
          - 7/81*Cf^2*psippp13
          + 520/9*Cf^2*ss36
          - 416/9*Cf^2*ss32
          - 104/3*Cf^2*ss26
          + 208/3*Cf^2*ss22
          - 47/27*Cf^2*psip
          + 40/9*Cf^2*z3
          - 11/18*pi*Cf*Ca*sqrt3*ln3
          + 11/216*pi*Cf*Ca*sqrt3*ln3^2
          + 26/27*pi*Cf^2*sqrt3*ln3
          - 13/162*pi*Cf^2*sqrt3*ln3^2
          - 232/729*pi^2*Cf*Tf*Nf
          - 22/729*pi^2*Cf*Ca
          + 94/81*pi^2*Cf^2
          - 319/5832*pi^3*Cf*Ca*sqrt3
          + 377/4374*pi^3*Cf^2*sqrt3
          - 14/81*pi^4*Cf*Ca
          + 56/243*pi^4*Cf^2
          - 4/3*al*Cf*Ca
          - 1/108*al*Cf*Ca*psippp13
          + 10*al*Cf*Ca*ss36
          - 8*al*Cf*Ca*ss32
          - 6*al*Cf*Ca*ss26
          + 12*al*Cf*Ca*ss22
          - 1/27*al*Cf*Ca*psip
          + 2/3*al*Cf*Ca*z3
          + 13/3*al*Cf^2
          - 1/81*al*Cf^2*psippp13
          - 80/9*al*Cf^2*ss36
          + 64/9*al*Cf^2*ss32
          + 16/3*al*Cf^2*ss26
          - 32/3*al*Cf^2*ss22
          + 2/27*al*Cf^2*psip
          + 4/9*al*Cf^2*z3
          + 1/6*al*pi*Cf*Ca*sqrt3*ln3
          - 1/72*al*pi*Cf*Ca*sqrt3*ln3^2
          - 4/27*al*pi*Cf^2*sqrt3*ln3
          + 1/81*al*pi*Cf^2*sqrt3*ln3^2
          + 2/81*al*pi^2*Cf*Ca
          - 4/81*al*pi^2*Cf^2
          + 29/1944*al*pi^3*Cf*Ca*sqrt3
          - 29/2187*al*pi^3*Cf^2*sqrt3
          + 2/81*al*pi^4*Cf*Ca
          + 8/243*al*pi^4*Cf^2
          - 1/3*al^2*Cf*Ca
          + 1/6*al^2*Cf*Ca*psip
          - 1/6*al^2*Cf^2
          + 1/27*al^2*Cf^2*psip
          - 1/9*al^2*pi^2*Cf*Ca
          - 2/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_2*(
          - 385/27*Cf*Tf*Nf
          + 115/81*Cf*Tf*Nf*psip
          + 9733/216*Cf*Ca
          + 19/432*Cf*Ca*psippp13
          - 515/6*Cf*Ca*ss36
          + 206/3*Cf*Ca*ss32
          + 103/2*Cf*Ca*ss26
          - 103*Cf*Ca*ss22
          + 202/81*Cf*Ca*psip
          - 49/3*Cf*Ca*z3
          - 105/4*Cf^2
          - 7/108*Cf^2*psippp13
          + 820/3*Cf^2*ss36
          - 656/3*Cf^2*ss32
          - 164*Cf^2*ss26
          + 328*Cf^2*ss22
          - 257/12*Cf^2*psip
          + 49/3*Cf^2*z3
          - 103/72*pi*Cf*Ca*sqrt3*ln3
          + 103/864*pi*Cf*Ca*sqrt3*ln3^2
          + 41/9*pi*Cf^2*sqrt3*ln3
          - 41/108*pi*Cf^2*sqrt3*ln3^2
          - 230/243*pi^2*Cf*Tf*Nf
          - 404/243*pi^2*Cf*Ca
          + 257/18*pi^2*Cf^2
          - 2987/23328*pi^3*Cf*Ca*sqrt3
          + 1189/2916*pi^3*Cf^2*sqrt3
          - 19/162*pi^4*Cf*Ca
          + 14/81*pi^4*Cf^2
          - 37/4*al*Cf*Ca
          - 5/432*al*Cf*Ca*psippp13
          + 205/6*al*Cf*Ca*ss36
          - 82/3*al*Cf*Ca*ss32
          - 41/2*al*Cf*Ca*ss26
          + 41*al*Cf*Ca*ss22
          - 8/9*al*Cf*Ca*psip
          + 11/3*al*Cf*Ca*z3
          + 23/4*al*Cf^2
          - 5/108*al*Cf^2*psippp13
          - 220/3*al*Cf^2*ss36
          + 176/3*al*Cf^2*ss32
          + 44*al*Cf^2*ss26
          - 88*al*Cf^2*ss22
          + 125/18*al*Cf^2*psip
          + 11/3*al*Cf^2*z3
          + 41/72*al*pi*Cf*Ca*sqrt3*ln3
          - 41/864*al*pi*Cf*Ca*sqrt3*ln3^2
          - 11/9*al*pi*Cf^2*sqrt3*ln3
          + 11/108*al*pi*Cf^2*sqrt3*ln3^2
          + 16/27*al*pi^2*Cf*Ca
          - 125/27*al*pi^2*Cf^2
          + 1189/23328*al*pi^3*Cf*Ca*sqrt3
          - 319/2916*al*pi^3*Cf^2*sqrt3
          + 5/162*al*pi^4*Cf*Ca
          + 10/81*al*pi^4*Cf^2
          - 7/4*al^2*Cf*Ca
          + 35/72*al^2*Cf*Ca*psip
          - 5/8*al^2*Cf^2
          + 5/12*al^2*Cf^2*psip
          - 35/108*al^2*pi^2*Cf*Ca
          - 5/18*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_1*(
          + 203/27*Cf*Tf*Nf
          - 5/27*Cf*Tf*Nf*psip
          - 659/54*Cf*Ca
          - 43/432*Cf*Ca*psippp13
          + 275/6*Cf*Ca*ss36
          - 110/3*Cf*Ca*ss32
          - 55/2*Cf*Ca*ss26
          + 55*Cf*Ca*ss22
          + 37/108*Cf*Ca*psip
          - 2/9*Cf*Ca*psip^2
          + 22/3*Cf*Ca*z3
          - 1/12*Cf^2
          + 13/54*Cf^2*psippp13
          - 380/3*Cf^2*ss36
          + 304/3*Cf^2*ss32
          + 76*Cf^2*ss26
          - 152*Cf^2*ss22
          + 1/12*Cf^2*psip
          + 4/9*Cf^2*psip^2
          - 29/3*Cf^2*z3
          + 55/72*pi*Cf*Ca*sqrt3*ln3
          - 55/864*pi*Cf*Ca*sqrt3*ln3^2
          - 19/9*pi*Cf^2*sqrt3*ln3
          + 19/108*pi*Cf^2*sqrt3*ln3^2
          + 10/81*pi^2*Cf*Tf*Nf
          - 37/162*pi^2*Cf*Ca
          + 8/27*pi^2*Cf*Ca*psip
          - 1/18*pi^2*Cf^2
          - 16/27*pi^2*Cf^2*psip
          + 1595/23328*pi^3*Cf*Ca*sqrt3
          - 551/2916*pi^3*Cf^2*sqrt3
          + 1/6*pi^4*Cf*Ca
          - 4/9*pi^4*Cf^2
          - 3/4*al*Cf*Ca
          + 5/432*al*Cf*Ca*psippp13
          - 85/6*al*Cf*Ca*ss36
          + 34/3*al*Cf*Ca*ss32
          + 17/2*al*Cf*Ca*ss26
          - 17*al*Cf*Ca*ss22
          + 5/6*al*Cf*Ca*psip
          - 2/3*al*Cf*Ca*z3
          - 7/4*al*Cf^2
          + 20*al*Cf^2*ss36
          - 16*al*Cf^2*ss32
          - 12*al*Cf^2*ss26
          + 24*al*Cf^2*ss22
          - 5/6*al*Cf^2*psip
          - al*Cf^2*z3
          - 17/72*al*pi*Cf*Ca*sqrt3*ln3
          + 17/864*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/3*al*pi*Cf^2*sqrt3*ln3
          - 1/36*al*pi*Cf^2*sqrt3*ln3^2
          - 5/9*al*pi^2*Cf*Ca
          + 5/9*al*pi^2*Cf^2
          - 493/23328*al*pi^3*Cf*Ca*sqrt3
          + 29/972*al*pi^3*Cf^2*sqrt3
          - 5/162*al*pi^4*Cf*Ca
          - 1/8*al^2*Cf*Ca
          - 5/72*al^2*Cf*Ca*psip
          - 3/8*al^2*Cf^2
          + 5/36*al^2*Cf^2*psip
          + 5/108*al^2*pi^2*Cf*Ca
          - 5/54*al^2*pi^2*Cf^2
          );


tottra2_msbar =

       + Sigma^{T2}_6*(
          - 1/3
          )

       + Sigma^{T2}_5*(
          - 1/3
          )

       + Sigma^{T2}_4*(
          + 2/3
          )

       + Sigma^{T2}_3*(
          + 2/3
          )

       + Sigma^{T2}_2*(
          - 1
          )

       + Sigma^{T2}_1*(
          - 1
          )

       + a*Sigma^{T2}_30*(
          - 2/3*Cf*psip
          + 4/9*pi^2*Cf
          - 2/9*al*Cf*psip
          + 4/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_29*(
          - 2/3*Cf*psip
          + 4/9*pi^2*Cf
          - 2/9*al*Cf*psip
          + 4/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_28*(
          + 2/3*Cf*psip
          - 4/9*pi^2*Cf
          + 2/9*al*Cf*psip
          - 4/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_26*(
          + 1/9*Cf*psip
          - 2/27*pi^2*Cf
          + 1/27*al*Cf*psip
          - 2/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_25*(
          - 1/9*Cf*psip
          + 2/27*pi^2*Cf
          - 1/27*al*Cf*psip
          + 2/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_24*(
          - 2/9*Cf*psip
          + 4/27*pi^2*Cf
          - 2/27*al*Cf*psip
          + 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_23*(
          + 2/9*Cf*psip
          - 4/27*pi^2*Cf
          + 2/27*al*Cf*psip
          - 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_22*(
          - 4/3*Cf
          + 4/9*Cf*psip
          - 8/27*pi^2*Cf
          + 4/3*al*Cf
          - 4/9*al*Cf*psip
          + 8/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_21*(
          - 4/3*Cf
          + 4/9*Cf*psip
          - 8/27*pi^2*Cf
          + 4/3*al*Cf
          - 4/9*al*Cf*psip
          + 8/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_20*(
          + 2*Cf
          - 2/3*Cf*psip
          + 4/9*pi^2*Cf
          - 2*al*Cf
          + 2/3*al*Cf*psip
          - 4/9*al*pi^2*Cf
          )

       + a*Sigma^{T2}_19*(
          + 4/3*Cf
          - 4/9*Cf*psip
          + 8/27*pi^2*Cf
          - 4/3*al*Cf
          + 4/9*al*Cf*psip
          - 8/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_18*(
          + 2*Cf
          - 2/3*Cf*psip
          + 4/9*pi^2*Cf
          - 2*al*Cf
          + 2/3*al*Cf*psip
          - 4/9*al*pi^2*Cf
          )

       + a*Sigma^{T2}_17*(
          + 8/3*Cf
          - 8/9*Cf*psip
          + 16/27*pi^2*Cf
          - 8/3*al*Cf
          + 8/9*al*Cf*psip
          - 16/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_15*(
          - 8/3*Cf
          + 8/9*Cf*psip
          - 16/27*pi^2*Cf
          + 8/3*al*Cf
          - 8/9*al*Cf*psip
          + 16/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_14*(
          + 16/3*Cf
          - 16/9*Cf*psip
          + 32/27*pi^2*Cf
          - 16/3*al*Cf
          + 16/9*al*Cf*psip
          - 32/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_13*(
          - 16/3*Cf
          + 16/9*Cf*psip
          - 32/27*pi^2*Cf
          + 16/3*al*Cf
          - 16/9*al*Cf*psip
          + 32/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_12*(
          + 8/3*Cf
          - 8/9*Cf*psip
          + 16/27*pi^2*Cf
          - 8/3*al*Cf
          + 8/9*al*Cf*psip
          - 16/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_10*(
          + 2/9*Cf
          - 2/27*Cf*psip
          + 4/81*pi^2*Cf
          - 2/9*al*Cf
          + 2/27*al*Cf*psip
          - 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_9*(
          - 2/9*Cf
          + 2/27*Cf*psip
          - 4/81*pi^2*Cf
          + 2/9*al*Cf
          - 2/27*al*Cf*psip
          + 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_8*(
          - 4/9*Cf
          + 4/27*Cf*psip
          - 8/81*pi^2*Cf
          + 4/9*al*Cf
          - 4/27*al*Cf*psip
          + 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_7*(
          + 4/9*Cf
          - 4/27*Cf*psip
          + 8/81*pi^2*Cf
          - 4/9*al*Cf
          + 4/27*al*Cf*psip
          - 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_6*(
          + 1/3*Cf
          - 2/27*Cf*psip
          + 4/81*pi^2*Cf
          - 1/3*al*Cf
          + 2/27*al*Cf*psip
          - 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_5*(
          + 1/3*Cf
          - 2/27*Cf*psip
          + 4/81*pi^2*Cf
          - 1/3*al*Cf
          + 2/27*al*Cf*psip
          - 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_4*(
          - 2/3*Cf
          + 4/27*Cf*psip
          - 8/81*pi^2*Cf
          + 2/3*al*Cf
          - 4/27*al*Cf*psip
          + 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_3*(
          - 2/3*Cf
          + 4/27*Cf*psip
          - 8/81*pi^2*Cf
          + 2/3*al*Cf
          - 4/27*al*Cf*psip
          + 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T2}_2*(
          + 2*Cf
          - 5/9*Cf*psip
          + 10/27*pi^2*Cf
          - 2*al*Cf
          + 5/9*al*Cf*psip
          - 10/27*al*pi^2*Cf
          )

       + a*Sigma^{T2}_1*(
          + 2*Cf
          - 5/9*Cf*psip
          + 10/27*pi^2*Cf
          - 2*al*Cf
          + 5/9*al*Cf*psip
          - 10/27*al*pi^2*Cf
          )

       + a^2*Sigma^{T2}_30*(
          + 64/27*Cf*Tf*Nf*psip
          + 7/54*Cf*Ca*psippp13
          - 560/3*Cf*Ca*ss36
          + 448/3*Cf*Ca*ss32
          + 112*Cf*Ca*ss26
          - 224*Cf*Ca*ss22
          + 503/54*Cf*Ca*psip
          - 4/9*Cf*Ca*psip^2
          - 26/3*Cf*Ca*z3
          + 1/54*Cf^2*psippp13
          + 640/3*Cf^2*ss36
          - 512/3*Cf^2*ss32
          - 128*Cf^2*ss26
          + 256*Cf^2*ss22
          - 74/3*Cf^2*psip
          + 8/9*Cf^2*psip^2
          - 8/3*Cf^2*z3
          - 28/9*pi*Cf*Ca*sqrt3*ln3
          + 7/27*pi*Cf*Ca*sqrt3*ln3^2
          + 32/9*pi*Cf^2*sqrt3*ln3
          - 8/27*pi*Cf^2*sqrt3*ln3^2
          - 128/81*pi^2*Cf*Tf*Nf
          - 503/81*pi^2*Cf*Ca
          + 16/27*pi^2*Cf*Ca*psip
          + 148/9*pi^2*Cf^2
          - 32/27*pi^2*Cf^2*psip
          - 203/729*pi^3*Cf*Ca*sqrt3
          + 232/729*pi^3*Cf^2*sqrt3
          - 44/81*pi^4*Cf*Ca
          + 28/81*pi^4*Cf^2
          + 1/54*al*Cf*Ca*psippp13
          - 80/3*al*Cf*Ca*ss36
          + 64/3*al*Cf*Ca*ss32
          + 16*al*Cf*Ca*ss26
          - 32*al*Cf*Ca*ss22
          + 8/9*al*Cf*Ca*psip
          - 2/3*al*Cf*Ca*z3
          + 1/54*al*Cf^2*psippp13
          + 160/3*al*Cf^2*ss36
          - 128/3*al*Cf^2*ss32
          - 32*al*Cf^2*ss26
          + 64*al*Cf^2*ss22
          - 50/9*al*Cf^2*psip
          - 8/3*al*Cf^2*z3
          - 4/9*al*pi*Cf*Ca*sqrt3*ln3
          + 1/27*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/9*al*pi*Cf^2*sqrt3*ln3
          - 2/27*al*pi*Cf^2*sqrt3*ln3^2
          - 16/27*al*pi^2*Cf*Ca
          + 100/27*al*pi^2*Cf^2
          - 29/729*al*pi^3*Cf*Ca*sqrt3
          + 58/729*al*pi^3*Cf^2*sqrt3
          - 4/81*al*pi^4*Cf*Ca
          - 4/81*al*pi^4*Cf^2
          - 5/18*al^2*Cf*Ca*psip
          + 5/27*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T2}_29*(
          + 64/27*Cf*Tf*Nf*psip
          + 7/54*Cf*Ca*psippp13
          - 560/3*Cf*Ca*ss36
          + 448/3*Cf*Ca*ss32
          + 112*Cf*Ca*ss26
          - 224*Cf*Ca*ss22
          + 503/54*Cf*Ca*psip
          - 4/9*Cf*Ca*psip^2
          - 26/3*Cf*Ca*z3
          + 1/54*Cf^2*psippp13
          + 640/3*Cf^2*ss36
          - 512/3*Cf^2*ss32
          - 128*Cf^2*ss26
          + 256*Cf^2*ss22
          - 74/3*Cf^2*psip
          + 8/9*Cf^2*psip^2
          - 8/3*Cf^2*z3
          - 28/9*pi*Cf*Ca*sqrt3*ln3
          + 7/27*pi*Cf*Ca*sqrt3*ln3^2
          + 32/9*pi*Cf^2*sqrt3*ln3
          - 8/27*pi*Cf^2*sqrt3*ln3^2
          - 128/81*pi^2*Cf*Tf*Nf
          - 503/81*pi^2*Cf*Ca
          + 16/27*pi^2*Cf*Ca*psip
          + 148/9*pi^2*Cf^2
          - 32/27*pi^2*Cf^2*psip
          - 203/729*pi^3*Cf*Ca*sqrt3
          + 232/729*pi^3*Cf^2*sqrt3
          - 44/81*pi^4*Cf*Ca
          + 28/81*pi^4*Cf^2
          + 1/54*al*Cf*Ca*psippp13
          - 80/3*al*Cf*Ca*ss36
          + 64/3*al*Cf*Ca*ss32
          + 16*al*Cf*Ca*ss26
          - 32*al*Cf*Ca*ss22
          + 8/9*al*Cf*Ca*psip
          - 2/3*al*Cf*Ca*z3
          + 1/54*al*Cf^2*psippp13
          + 160/3*al*Cf^2*ss36
          - 128/3*al*Cf^2*ss32
          - 32*al*Cf^2*ss26
          + 64*al*Cf^2*ss22
          - 50/9*al*Cf^2*psip
          - 8/3*al*Cf^2*z3
          - 4/9*al*pi*Cf*Ca*sqrt3*ln3
          + 1/27*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/9*al*pi*Cf^2*sqrt3*ln3
          - 2/27*al*pi*Cf^2*sqrt3*ln3^2
          - 16/27*al*pi^2*Cf*Ca
          + 100/27*al*pi^2*Cf^2
          - 29/729*al*pi^3*Cf*Ca*sqrt3
          + 58/729*al*pi^3*Cf^2*sqrt3
          - 4/81*al*pi^4*Cf*Ca
          - 4/81*al*pi^4*Cf^2
          - 5/18*al^2*Cf*Ca*psip
          + 5/27*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T2}_28*(
          - 64/27*Cf*Tf*Nf*psip
          - 7/54*Cf*Ca*psippp13
          + 560/3*Cf*Ca*ss36
          - 448/3*Cf*Ca*ss32
          - 112*Cf*Ca*ss26
          + 224*Cf*Ca*ss22
          - 503/54*Cf*Ca*psip
          + 4/9*Cf*Ca*psip^2
          + 26/3*Cf*Ca*z3
          - 1/54*Cf^2*psippp13
          - 640/3*Cf^2*ss36
          + 512/3*Cf^2*ss32
          + 128*Cf^2*ss26
          - 256*Cf^2*ss22
          + 74/3*Cf^2*psip
          - 8/9*Cf^2*psip^2
          + 8/3*Cf^2*z3
          + 28/9*pi*Cf*Ca*sqrt3*ln3
          - 7/27*pi*Cf*Ca*sqrt3*ln3^2
          - 32/9*pi*Cf^2*sqrt3*ln3
          + 8/27*pi*Cf^2*sqrt3*ln3^2
          + 128/81*pi^2*Cf*Tf*Nf
          + 503/81*pi^2*Cf*Ca
          - 16/27*pi^2*Cf*Ca*psip
          - 148/9*pi^2*Cf^2
          + 32/27*pi^2*Cf^2*psip
          + 203/729*pi^3*Cf*Ca*sqrt3
          - 232/729*pi^3*Cf^2*sqrt3
          + 44/81*pi^4*Cf*Ca
          - 28/81*pi^4*Cf^2
          - 1/54*al*Cf*Ca*psippp13
          + 80/3*al*Cf*Ca*ss36
          - 64/3*al*Cf*Ca*ss32
          - 16*al*Cf*Ca*ss26
          + 32*al*Cf*Ca*ss22
          - 8/9*al*Cf*Ca*psip
          + 2/3*al*Cf*Ca*z3
          - 1/54*al*Cf^2*psippp13
          - 160/3*al*Cf^2*ss36
          + 128/3*al*Cf^2*ss32
          + 32*al*Cf^2*ss26
          - 64*al*Cf^2*ss22
          + 50/9*al*Cf^2*psip
          + 8/3*al*Cf^2*z3
          + 4/9*al*pi*Cf*Ca*sqrt3*ln3
          - 1/27*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/9*al*pi*Cf^2*sqrt3*ln3
          + 2/27*al*pi*Cf^2*sqrt3*ln3^2
          + 16/27*al*pi^2*Cf*Ca
          - 100/27*al*pi^2*Cf^2
          + 29/729*al*pi^3*Cf*Ca*sqrt3
          - 58/729*al*pi^3*Cf^2*sqrt3
          + 4/81*al*pi^4*Cf*Ca
          + 4/81*al*pi^4*Cf^2
          + 5/18*al^2*Cf*Ca*psip
          - 5/27*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T2}_26*(
          - 32/81*Cf*Tf*Nf*psip
          - 7/324*Cf*Ca*psippp13
          + 280/9*Cf*Ca*ss36
          - 224/9*Cf*Ca*ss32
          - 56/3*Cf*Ca*ss26
          + 112/3*Cf*Ca*ss22
          - 503/324*Cf*Ca*psip
          + 2/27*Cf*Ca*psip^2
          + 13/9*Cf*Ca*z3
          - 1/324*Cf^2*psippp13
          - 320/9*Cf^2*ss36
          + 256/9*Cf^2*ss32
          + 64/3*Cf^2*ss26
          - 128/3*Cf^2*ss22
          + 37/9*Cf^2*psip
          - 4/27*Cf^2*psip^2
          + 4/9*Cf^2*z3
          + 14/27*pi*Cf*Ca*sqrt3*ln3
          - 7/162*pi*Cf*Ca*sqrt3*ln3^2
          - 16/27*pi*Cf^2*sqrt3*ln3
          + 4/81*pi*Cf^2*sqrt3*ln3^2
          + 64/243*pi^2*Cf*Tf*Nf
          + 503/486*pi^2*Cf*Ca
          - 8/81*pi^2*Cf*Ca*psip
          - 74/27*pi^2*Cf^2
          + 16/81*pi^2*Cf^2*psip
          + 203/4374*pi^3*Cf*Ca*sqrt3
          - 116/2187*pi^3*Cf^2*sqrt3
          + 22/243*pi^4*Cf*Ca
          - 14/243*pi^4*Cf^2
          - 1/324*al*Cf*Ca*psippp13
          + 40/9*al*Cf*Ca*ss36
          - 32/9*al*Cf*Ca*ss32
          - 8/3*al*Cf*Ca*ss26
          + 16/3*al*Cf*Ca*ss22
          - 4/27*al*Cf*Ca*psip
          + 1/9*al*Cf*Ca*z3
          - 1/324*al*Cf^2*psippp13
          - 80/9*al*Cf^2*ss36
          + 64/9*al*Cf^2*ss32
          + 16/3*al*Cf^2*ss26
          - 32/3*al*Cf^2*ss22
          + 25/27*al*Cf^2*psip
          + 4/9*al*Cf^2*z3
          + 2/27*al*pi*Cf*Ca*sqrt3*ln3
          - 1/162*al*pi*Cf*Ca*sqrt3*ln3^2
          - 4/27*al*pi*Cf^2*sqrt3*ln3
          + 1/81*al*pi*Cf^2*sqrt3*ln3^2
          + 8/81*al*pi^2*Cf*Ca
          - 50/81*al*pi^2*Cf^2
          + 29/4374*al*pi^3*Cf*Ca*sqrt3
          - 29/2187*al*pi^3*Cf^2*sqrt3
          + 2/243*al*pi^4*Cf*Ca
          + 2/243*al*pi^4*Cf^2
          + 5/108*al^2*Cf*Ca*psip
          - 5/162*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T2}_25*(
          + 32/81*Cf*Tf*Nf*psip
          + 7/324*Cf*Ca*psippp13
          - 280/9*Cf*Ca*ss36
          + 224/9*Cf*Ca*ss32
          + 56/3*Cf*Ca*ss26
          - 112/3*Cf*Ca*ss22
          + 503/324*Cf*Ca*psip
          - 2/27*Cf*Ca*psip^2
          - 13/9*Cf*Ca*z3
          + 1/324*Cf^2*psippp13
          + 320/9*Cf^2*ss36
          - 256/9*Cf^2*ss32
          - 64/3*Cf^2*ss26
          + 128/3*Cf^2*ss22
          - 37/9*Cf^2*psip
          + 4/27*Cf^2*psip^2
          - 4/9*Cf^2*z3
          - 14/27*pi*Cf*Ca*sqrt3*ln3
          + 7/162*pi*Cf*Ca*sqrt3*ln3^2
          + 16/27*pi*Cf^2*sqrt3*ln3
          - 4/81*pi*Cf^2*sqrt3*ln3^2
          - 64/243*pi^2*Cf*Tf*Nf
          - 503/486*pi^2*Cf*Ca
          + 8/81*pi^2*Cf*Ca*psip
          + 74/27*pi^2*Cf^2
          - 16/81*pi^2*Cf^2*psip
          - 203/4374*pi^3*Cf*Ca*sqrt3
          + 116/2187*pi^3*Cf^2*sqrt3
          - 22/243*pi^4*Cf*Ca
          + 14/243*pi^4*Cf^2
          + 1/324*al*Cf*Ca*psippp13
          - 40/9*al*Cf*Ca*ss36
          + 32/9*al*Cf*Ca*ss32
          + 8/3*al*Cf*Ca*ss26
          - 16/3*al*Cf*Ca*ss22
          + 4/27*al*Cf*Ca*psip
          - 1/9*al*Cf*Ca*z3
          + 1/324*al*Cf^2*psippp13
          + 80/9*al*Cf^2*ss36
          - 64/9*al*Cf^2*ss32
          - 16/3*al*Cf^2*ss26
          + 32/3*al*Cf^2*ss22
          - 25/27*al*Cf^2*psip
          - 4/9*al*Cf^2*z3
          - 2/27*al*pi*Cf*Ca*sqrt3*ln3
          + 1/162*al*pi*Cf*Ca*sqrt3*ln3^2
          + 4/27*al*pi*Cf^2*sqrt3*ln3
          - 1/81*al*pi*Cf^2*sqrt3*ln3^2
          - 8/81*al*pi^2*Cf*Ca
          + 50/81*al*pi^2*Cf^2
          - 29/4374*al*pi^3*Cf*Ca*sqrt3
          + 29/2187*al*pi^3*Cf^2*sqrt3
          - 2/243*al*pi^4*Cf*Ca
          - 2/243*al*pi^4*Cf^2
          - 5/108*al^2*Cf*Ca*psip
          + 5/162*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T2}_24*(
          + 64/81*Cf*Tf*Nf*psip
          + 7/162*Cf*Ca*psippp13
          - 560/9*Cf*Ca*ss36
          + 448/9*Cf*Ca*ss32
          + 112/3*Cf*Ca*ss26
          - 224/3*Cf*Ca*ss22
          + 503/162*Cf*Ca*psip
          - 4/27*Cf*Ca*psip^2
          - 26/9*Cf*Ca*z3
          + 1/162*Cf^2*psippp13
          + 640/9*Cf^2*ss36
          - 512/9*Cf^2*ss32
          - 128/3*Cf^2*ss26
          + 256/3*Cf^2*ss22
          - 74/9*Cf^2*psip
          + 8/27*Cf^2*psip^2
          - 8/9*Cf^2*z3
          - 28/27*pi*Cf*Ca*sqrt3*ln3
          + 7/81*pi*Cf*Ca*sqrt3*ln3^2
          + 32/27*pi*Cf^2*sqrt3*ln3
          - 8/81*pi*Cf^2*sqrt3*ln3^2
          - 128/243*pi^2*Cf*Tf*Nf
          - 503/243*pi^2*Cf*Ca
          + 16/81*pi^2*Cf*Ca*psip
          + 148/27*pi^2*Cf^2
          - 32/81*pi^2*Cf^2*psip
          - 203/2187*pi^3*Cf*Ca*sqrt3
          + 232/2187*pi^3*Cf^2*sqrt3
          - 44/243*pi^4*Cf*Ca
          + 28/243*pi^4*Cf^2
          + 1/162*al*Cf*Ca*psippp13
          - 80/9*al*Cf*Ca*ss36
          + 64/9*al*Cf*Ca*ss32
          + 16/3*al*Cf*Ca*ss26
          - 32/3*al*Cf*Ca*ss22
          + 8/27*al*Cf*Ca*psip
          - 2/9*al*Cf*Ca*z3
          + 1/162*al*Cf^2*psippp13
          + 160/9*al*Cf^2*ss36
          - 128/9*al*Cf^2*ss32
          - 32/3*al*Cf^2*ss26
          + 64/3*al*Cf^2*ss22
          - 50/27*al*Cf^2*psip
          - 8/9*al*Cf^2*z3
          - 4/27*al*pi*Cf*Ca*sqrt3*ln3
          + 1/81*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*al*pi*Cf^2*sqrt3*ln3
          - 2/81*al*pi*Cf^2*sqrt3*ln3^2
          - 16/81*al*pi^2*Cf*Ca
          + 100/81*al*pi^2*Cf^2
          - 29/2187*al*pi^3*Cf*Ca*sqrt3
          + 58/2187*al*pi^3*Cf^2*sqrt3
          - 4/243*al*pi^4*Cf*Ca
          - 4/243*al*pi^4*Cf^2
          - 5/54*al^2*Cf*Ca*psip
          + 5/81*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T2}_23*(
          - 64/81*Cf*Tf*Nf*psip
          - 7/162*Cf*Ca*psippp13
          + 560/9*Cf*Ca*ss36
          - 448/9*Cf*Ca*ss32
          - 112/3*Cf*Ca*ss26
          + 224/3*Cf*Ca*ss22
          - 503/162*Cf*Ca*psip
          + 4/27*Cf*Ca*psip^2
          + 26/9*Cf*Ca*z3
          - 1/162*Cf^2*psippp13
          - 640/9*Cf^2*ss36
          + 512/9*Cf^2*ss32
          + 128/3*Cf^2*ss26
          - 256/3*Cf^2*ss22
          + 74/9*Cf^2*psip
          - 8/27*Cf^2*psip^2
          + 8/9*Cf^2*z3
          + 28/27*pi*Cf*Ca*sqrt3*ln3
          - 7/81*pi*Cf*Ca*sqrt3*ln3^2
          - 32/27*pi*Cf^2*sqrt3*ln3
          + 8/81*pi*Cf^2*sqrt3*ln3^2
          + 128/243*pi^2*Cf*Tf*Nf
          + 503/243*pi^2*Cf*Ca
          - 16/81*pi^2*Cf*Ca*psip
          - 148/27*pi^2*Cf^2
          + 32/81*pi^2*Cf^2*psip
          + 203/2187*pi^3*Cf*Ca*sqrt3
          - 232/2187*pi^3*Cf^2*sqrt3
          + 44/243*pi^4*Cf*Ca
          - 28/243*pi^4*Cf^2
          - 1/162*al*Cf*Ca*psippp13
          + 80/9*al*Cf*Ca*ss36
          - 64/9*al*Cf*Ca*ss32
          - 16/3*al*Cf*Ca*ss26
          + 32/3*al*Cf*Ca*ss22
          - 8/27*al*Cf*Ca*psip
          + 2/9*al*Cf*Ca*z3
          - 1/162*al*Cf^2*psippp13
          - 160/9*al*Cf^2*ss36
          + 128/9*al*Cf^2*ss32
          + 32/3*al*Cf^2*ss26
          - 64/3*al*Cf^2*ss22
          + 50/27*al*Cf^2*psip
          + 8/9*al*Cf^2*z3
          + 4/27*al*pi*Cf*Ca*sqrt3*ln3
          - 1/81*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*al*pi*Cf^2*sqrt3*ln3
          + 2/81*al*pi*Cf^2*sqrt3*ln3^2
          + 16/81*al*pi^2*Cf*Ca
          - 100/81*al*pi^2*Cf^2
          + 29/2187*al*pi^3*Cf*Ca*sqrt3
          - 58/2187*al*pi^3*Cf^2*sqrt3
          + 4/243*al*pi^4*Cf*Ca
          + 4/243*al*pi^4*Cf^2
          + 5/54*al^2*Cf*Ca*psip
          - 5/81*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T2}_22*(
          + 80/27*Cf*Tf*Nf
          - 80/81*Cf*Tf*Nf*psip
          - 205/27*Cf*Ca
          + 4/27*Cf*Ca*psippp13
          - 400/3*Cf*Ca*ss36
          + 320/3*Cf*Ca*ss32
          + 80*Cf*Ca*ss26
          - 160*Cf*Ca*ss22
          + 673/81*Cf*Ca*psip
          + 8/27*Cf*Ca*psip^2
          - 28/3*Cf*Ca*z3
          + 4*Cf^2
          - 7/27*Cf^2*psippp13
          + 320/3*Cf^2*ss36
          - 256/3*Cf^2*ss32
          - 64*Cf^2*ss26
          + 128*Cf^2*ss22
          + 28/9*Cf^2*psip
          - 16/27*Cf^2*psip^2
          + 32/3*Cf^2*z3
          - 20/9*pi*Cf*Ca*sqrt3*ln3
          + 5/27*pi*Cf*Ca*sqrt3*ln3^2
          + 16/9*pi*Cf^2*sqrt3*ln3
          - 4/27*pi*Cf^2*sqrt3*ln3^2
          + 160/243*pi^2*Cf*Tf*Nf
          - 1346/243*pi^2*Cf*Ca
          - 32/81*pi^2*Cf*Ca*psip
          - 56/27*pi^2*Cf^2
          + 64/81*pi^2*Cf^2*psip
          - 145/729*pi^3*Cf*Ca*sqrt3
          + 116/729*pi^3*Cf^2*sqrt3
          - 64/243*pi^4*Cf*Ca
          + 104/243*pi^4*Cf^2
          + 14/3*al*Cf*Ca
          - 14/9*al*Cf*Ca*psip
          - 16/3*al*Cf^2
          + 1/27*al*Cf^2*psippp13
          - 8/9*al*Cf^2*psip
          + 28/27*al*pi^2*Cf*Ca
          + 16/27*al*pi^2*Cf^2
          - 8/81*al*pi^4*Cf^2
          + al^2*Cf*Ca
          - 1/3*al^2*Cf*Ca*psip
          + 4/3*al^2*Cf^2
          - 4/9*al^2*Cf^2*psip
          + 2/9*al^2*pi^2*Cf*Ca
          + 8/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_21*(
          + 80/27*Cf*Tf*Nf
          - 80/81*Cf*Tf*Nf*psip
          - 205/27*Cf*Ca
          + 4/27*Cf*Ca*psippp13
          - 400/3*Cf*Ca*ss36
          + 320/3*Cf*Ca*ss32
          + 80*Cf*Ca*ss26
          - 160*Cf*Ca*ss22
          + 673/81*Cf*Ca*psip
          + 8/27*Cf*Ca*psip^2
          - 28/3*Cf*Ca*z3
          + 4*Cf^2
          - 7/27*Cf^2*psippp13
          + 320/3*Cf^2*ss36
          - 256/3*Cf^2*ss32
          - 64*Cf^2*ss26
          + 128*Cf^2*ss22
          + 28/9*Cf^2*psip
          - 16/27*Cf^2*psip^2
          + 32/3*Cf^2*z3
          - 20/9*pi*Cf*Ca*sqrt3*ln3
          + 5/27*pi*Cf*Ca*sqrt3*ln3^2
          + 16/9*pi*Cf^2*sqrt3*ln3
          - 4/27*pi*Cf^2*sqrt3*ln3^2
          + 160/243*pi^2*Cf*Tf*Nf
          - 1346/243*pi^2*Cf*Ca
          - 32/81*pi^2*Cf*Ca*psip
          - 56/27*pi^2*Cf^2
          + 64/81*pi^2*Cf^2*psip
          - 145/729*pi^3*Cf*Ca*sqrt3
          + 116/729*pi^3*Cf^2*sqrt3
          - 64/243*pi^4*Cf*Ca
          + 104/243*pi^4*Cf^2
          + 14/3*al*Cf*Ca
          - 14/9*al*Cf*Ca*psip
          - 16/3*al*Cf^2
          + 1/27*al*Cf^2*psippp13
          - 8/9*al*Cf^2*psip
          + 28/27*al*pi^2*Cf*Ca
          + 16/27*al*pi^2*Cf^2
          - 8/81*al*pi^4*Cf^2
          + al^2*Cf*Ca
          - 1/3*al^2*Cf*Ca*psip
          + 4/3*al^2*Cf^2
          - 4/9*al^2*Cf^2*psip
          + 2/9*al^2*pi^2*Cf*Ca
          + 8/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_20*(
          - 40/9*Cf*Tf*Nf
          + 40/27*Cf*Tf*Nf*psip
          + 205/18*Cf*Ca
          - 2/9*Cf*Ca*psippp13
          + 200*Cf*Ca*ss36
          - 160*Cf*Ca*ss32
          - 120*Cf*Ca*ss26
          + 240*Cf*Ca*ss22
          - 673/54*Cf*Ca*psip
          - 4/9*Cf*Ca*psip^2
          + 14*Cf*Ca*z3
          - 6*Cf^2
          + 7/18*Cf^2*psippp13
          - 160*Cf^2*ss36
          + 128*Cf^2*ss32
          + 96*Cf^2*ss26
          - 192*Cf^2*ss22
          - 14/3*Cf^2*psip
          + 8/9*Cf^2*psip^2
          - 16*Cf^2*z3
          + 10/3*pi*Cf*Ca*sqrt3*ln3
          - 5/18*pi*Cf*Ca*sqrt3*ln3^2
          - 8/3*pi*Cf^2*sqrt3*ln3
          + 2/9*pi*Cf^2*sqrt3*ln3^2
          - 80/81*pi^2*Cf*Tf*Nf
          + 673/81*pi^2*Cf*Ca
          + 16/27*pi^2*Cf*Ca*psip
          + 28/9*pi^2*Cf^2
          - 32/27*pi^2*Cf^2*psip
          + 145/486*pi^3*Cf*Ca*sqrt3
          - 58/243*pi^3*Cf^2*sqrt3
          + 32/81*pi^4*Cf*Ca
          - 52/81*pi^4*Cf^2
          - 7*al*Cf*Ca
          + 7/3*al*Cf*Ca*psip
          + 8*al*Cf^2
          - 1/18*al*Cf^2*psippp13
          + 4/3*al*Cf^2*psip
          - 14/9*al*pi^2*Cf*Ca
          - 8/9*al*pi^2*Cf^2
          + 4/27*al*pi^4*Cf^2
          - 3/2*al^2*Cf*Ca
          + 1/2*al^2*Cf*Ca*psip
          - 2*al^2*Cf^2
          + 2/3*al^2*Cf^2*psip
          - 1/3*al^2*pi^2*Cf*Ca
          - 4/9*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_19*(
          - 80/27*Cf*Tf*Nf
          + 80/81*Cf*Tf*Nf*psip
          + 205/27*Cf*Ca
          - 4/27*Cf*Ca*psippp13
          + 400/3*Cf*Ca*ss36
          - 320/3*Cf*Ca*ss32
          - 80*Cf*Ca*ss26
          + 160*Cf*Ca*ss22
          - 673/81*Cf*Ca*psip
          - 8/27*Cf*Ca*psip^2
          + 28/3*Cf*Ca*z3
          - 4*Cf^2
          + 7/27*Cf^2*psippp13
          - 320/3*Cf^2*ss36
          + 256/3*Cf^2*ss32
          + 64*Cf^2*ss26
          - 128*Cf^2*ss22
          - 28/9*Cf^2*psip
          + 16/27*Cf^2*psip^2
          - 32/3*Cf^2*z3
          + 20/9*pi*Cf*Ca*sqrt3*ln3
          - 5/27*pi*Cf*Ca*sqrt3*ln3^2
          - 16/9*pi*Cf^2*sqrt3*ln3
          + 4/27*pi*Cf^2*sqrt3*ln3^2
          - 160/243*pi^2*Cf*Tf*Nf
          + 1346/243*pi^2*Cf*Ca
          + 32/81*pi^2*Cf*Ca*psip
          + 56/27*pi^2*Cf^2
          - 64/81*pi^2*Cf^2*psip
          + 145/729*pi^3*Cf*Ca*sqrt3
          - 116/729*pi^3*Cf^2*sqrt3
          + 64/243*pi^4*Cf*Ca
          - 104/243*pi^4*Cf^2
          - 14/3*al*Cf*Ca
          + 14/9*al*Cf*Ca*psip
          + 16/3*al*Cf^2
          - 1/27*al*Cf^2*psippp13
          + 8/9*al*Cf^2*psip
          - 28/27*al*pi^2*Cf*Ca
          - 16/27*al*pi^2*Cf^2
          + 8/81*al*pi^4*Cf^2
          - al^2*Cf*Ca
          + 1/3*al^2*Cf*Ca*psip
          - 4/3*al^2*Cf^2
          + 4/9*al^2*Cf^2*psip
          - 2/9*al^2*pi^2*Cf*Ca
          - 8/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_18*(
          - 40/9*Cf*Tf*Nf
          + 40/27*Cf*Tf*Nf*psip
          + 205/18*Cf*Ca
          - 2/9*Cf*Ca*psippp13
          + 200*Cf*Ca*ss36
          - 160*Cf*Ca*ss32
          - 120*Cf*Ca*ss26
          + 240*Cf*Ca*ss22
          - 673/54*Cf*Ca*psip
          - 4/9*Cf*Ca*psip^2
          + 14*Cf*Ca*z3
          - 6*Cf^2
          + 7/18*Cf^2*psippp13
          - 160*Cf^2*ss36
          + 128*Cf^2*ss32
          + 96*Cf^2*ss26
          - 192*Cf^2*ss22
          - 14/3*Cf^2*psip
          + 8/9*Cf^2*psip^2
          - 16*Cf^2*z3
          + 10/3*pi*Cf*Ca*sqrt3*ln3
          - 5/18*pi*Cf*Ca*sqrt3*ln3^2
          - 8/3*pi*Cf^2*sqrt3*ln3
          + 2/9*pi*Cf^2*sqrt3*ln3^2
          - 80/81*pi^2*Cf*Tf*Nf
          + 673/81*pi^2*Cf*Ca
          + 16/27*pi^2*Cf*Ca*psip
          + 28/9*pi^2*Cf^2
          - 32/27*pi^2*Cf^2*psip
          + 145/486*pi^3*Cf*Ca*sqrt3
          - 58/243*pi^3*Cf^2*sqrt3
          + 32/81*pi^4*Cf*Ca
          - 52/81*pi^4*Cf^2
          - 7*al*Cf*Ca
          + 7/3*al*Cf*Ca*psip
          + 8*al*Cf^2
          - 1/18*al*Cf^2*psippp13
          + 4/3*al*Cf^2*psip
          - 14/9*al*pi^2*Cf*Ca
          - 8/9*al*pi^2*Cf^2
          + 4/27*al*pi^4*Cf^2
          - 3/2*al^2*Cf*Ca
          + 1/2*al^2*Cf*Ca*psip
          - 2*al^2*Cf^2
          + 2/3*al^2*Cf^2*psip
          - 1/3*al^2*pi^2*Cf*Ca
          - 4/9*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_17*(
          - 160/27*Cf*Tf*Nf
          + 160/81*Cf*Tf*Nf*psip
          + 410/27*Cf*Ca
          - 8/27*Cf*Ca*psippp13
          + 800/3*Cf*Ca*ss36
          - 640/3*Cf*Ca*ss32
          - 160*Cf*Ca*ss26
          + 320*Cf*Ca*ss22
          - 1346/81*Cf*Ca*psip
          - 16/27*Cf*Ca*psip^2
          + 56/3*Cf*Ca*z3
          - 8*Cf^2
          + 14/27*Cf^2*psippp13
          - 640/3*Cf^2*ss36
          + 512/3*Cf^2*ss32
          + 128*Cf^2*ss26
          - 256*Cf^2*ss22
          - 56/9*Cf^2*psip
          + 32/27*Cf^2*psip^2
          - 64/3*Cf^2*z3
          + 40/9*pi*Cf*Ca*sqrt3*ln3
          - 10/27*pi*Cf*Ca*sqrt3*ln3^2
          - 32/9*pi*Cf^2*sqrt3*ln3
          + 8/27*pi*Cf^2*sqrt3*ln3^2
          - 320/243*pi^2*Cf*Tf*Nf
          + 2692/243*pi^2*Cf*Ca
          + 64/81*pi^2*Cf*Ca*psip
          + 112/27*pi^2*Cf^2
          - 128/81*pi^2*Cf^2*psip
          + 290/729*pi^3*Cf*Ca*sqrt3
          - 232/729*pi^3*Cf^2*sqrt3
          + 128/243*pi^4*Cf*Ca
          - 208/243*pi^4*Cf^2
          - 28/3*al*Cf*Ca
          + 28/9*al*Cf*Ca*psip
          + 32/3*al*Cf^2
          - 2/27*al*Cf^2*psippp13
          + 16/9*al*Cf^2*psip
          - 56/27*al*pi^2*Cf*Ca
          - 32/27*al*pi^2*Cf^2
          + 16/81*al*pi^4*Cf^2
          - 2*al^2*Cf*Ca
          + 2/3*al^2*Cf*Ca*psip
          - 8/3*al^2*Cf^2
          + 8/9*al^2*Cf^2*psip
          - 4/9*al^2*pi^2*Cf*Ca
          - 16/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_15*(
          + 160/27*Cf*Tf*Nf
          - 160/81*Cf*Tf*Nf*psip
          - 410/27*Cf*Ca
          + 8/27*Cf*Ca*psippp13
          - 800/3*Cf*Ca*ss36
          + 640/3*Cf*Ca*ss32
          + 160*Cf*Ca*ss26
          - 320*Cf*Ca*ss22
          + 1346/81*Cf*Ca*psip
          + 16/27*Cf*Ca*psip^2
          - 56/3*Cf*Ca*z3
          + 8*Cf^2
          - 14/27*Cf^2*psippp13
          + 640/3*Cf^2*ss36
          - 512/3*Cf^2*ss32
          - 128*Cf^2*ss26
          + 256*Cf^2*ss22
          + 56/9*Cf^2*psip
          - 32/27*Cf^2*psip^2
          + 64/3*Cf^2*z3
          - 40/9*pi*Cf*Ca*sqrt3*ln3
          + 10/27*pi*Cf*Ca*sqrt3*ln3^2
          + 32/9*pi*Cf^2*sqrt3*ln3
          - 8/27*pi*Cf^2*sqrt3*ln3^2
          + 320/243*pi^2*Cf*Tf*Nf
          - 2692/243*pi^2*Cf*Ca
          - 64/81*pi^2*Cf*Ca*psip
          - 112/27*pi^2*Cf^2
          + 128/81*pi^2*Cf^2*psip
          - 290/729*pi^3*Cf*Ca*sqrt3
          + 232/729*pi^3*Cf^2*sqrt3
          - 128/243*pi^4*Cf*Ca
          + 208/243*pi^4*Cf^2
          + 28/3*al*Cf*Ca
          - 28/9*al*Cf*Ca*psip
          - 32/3*al*Cf^2
          + 2/27*al*Cf^2*psippp13
          - 16/9*al*Cf^2*psip
          + 56/27*al*pi^2*Cf*Ca
          + 32/27*al*pi^2*Cf^2
          - 16/81*al*pi^4*Cf^2
          + 2*al^2*Cf*Ca
          - 2/3*al^2*Cf*Ca*psip
          + 8/3*al^2*Cf^2
          - 8/9*al^2*Cf^2*psip
          + 4/9*al^2*pi^2*Cf*Ca
          + 16/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_14*(
          - 320/27*Cf*Tf*Nf
          + 320/81*Cf*Tf*Nf*psip
          + 820/27*Cf*Ca
          - 16/27*Cf*Ca*psippp13
          + 1600/3*Cf*Ca*ss36
          - 1280/3*Cf*Ca*ss32
          - 320*Cf*Ca*ss26
          + 640*Cf*Ca*ss22
          - 2692/81*Cf*Ca*psip
          - 32/27*Cf*Ca*psip^2
          + 112/3*Cf*Ca*z3
          - 16*Cf^2
          + 28/27*Cf^2*psippp13
          - 1280/3*Cf^2*ss36
          + 1024/3*Cf^2*ss32
          + 256*Cf^2*ss26
          - 512*Cf^2*ss22
          - 112/9*Cf^2*psip
          + 64/27*Cf^2*psip^2
          - 128/3*Cf^2*z3
          + 80/9*pi*Cf*Ca*sqrt3*ln3
          - 20/27*pi*Cf*Ca*sqrt3*ln3^2
          - 64/9*pi*Cf^2*sqrt3*ln3
          + 16/27*pi*Cf^2*sqrt3*ln3^2
          - 640/243*pi^2*Cf*Tf*Nf
          + 5384/243*pi^2*Cf*Ca
          + 128/81*pi^2*Cf*Ca*psip
          + 224/27*pi^2*Cf^2
          - 256/81*pi^2*Cf^2*psip
          + 580/729*pi^3*Cf*Ca*sqrt3
          - 464/729*pi^3*Cf^2*sqrt3
          + 256/243*pi^4*Cf*Ca
          - 416/243*pi^4*Cf^2
          - 56/3*al*Cf*Ca
          + 56/9*al*Cf*Ca*psip
          + 64/3*al*Cf^2
          - 4/27*al*Cf^2*psippp13
          + 32/9*al*Cf^2*psip
          - 112/27*al*pi^2*Cf*Ca
          - 64/27*al*pi^2*Cf^2
          + 32/81*al*pi^4*Cf^2
          - 4*al^2*Cf*Ca
          + 4/3*al^2*Cf*Ca*psip
          - 16/3*al^2*Cf^2
          + 16/9*al^2*Cf^2*psip
          - 8/9*al^2*pi^2*Cf*Ca
          - 32/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_13*(
          + 320/27*Cf*Tf*Nf
          - 320/81*Cf*Tf*Nf*psip
          - 820/27*Cf*Ca
          + 16/27*Cf*Ca*psippp13
          - 1600/3*Cf*Ca*ss36
          + 1280/3*Cf*Ca*ss32
          + 320*Cf*Ca*ss26
          - 640*Cf*Ca*ss22
          + 2692/81*Cf*Ca*psip
          + 32/27*Cf*Ca*psip^2
          - 112/3*Cf*Ca*z3
          + 16*Cf^2
          - 28/27*Cf^2*psippp13
          + 1280/3*Cf^2*ss36
          - 1024/3*Cf^2*ss32
          - 256*Cf^2*ss26
          + 512*Cf^2*ss22
          + 112/9*Cf^2*psip
          - 64/27*Cf^2*psip^2
          + 128/3*Cf^2*z3
          - 80/9*pi*Cf*Ca*sqrt3*ln3
          + 20/27*pi*Cf*Ca*sqrt3*ln3^2
          + 64/9*pi*Cf^2*sqrt3*ln3
          - 16/27*pi*Cf^2*sqrt3*ln3^2
          + 640/243*pi^2*Cf*Tf*Nf
          - 5384/243*pi^2*Cf*Ca
          - 128/81*pi^2*Cf*Ca*psip
          - 224/27*pi^2*Cf^2
          + 256/81*pi^2*Cf^2*psip
          - 580/729*pi^3*Cf*Ca*sqrt3
          + 464/729*pi^3*Cf^2*sqrt3
          - 256/243*pi^4*Cf*Ca
          + 416/243*pi^4*Cf^2
          + 56/3*al*Cf*Ca
          - 56/9*al*Cf*Ca*psip
          - 64/3*al*Cf^2
          + 4/27*al*Cf^2*psippp13
          - 32/9*al*Cf^2*psip
          + 112/27*al*pi^2*Cf*Ca
          + 64/27*al*pi^2*Cf^2
          - 32/81*al*pi^4*Cf^2
          + 4*al^2*Cf*Ca
          - 4/3*al^2*Cf*Ca*psip
          + 16/3*al^2*Cf^2
          - 16/9*al^2*Cf^2*psip
          + 8/9*al^2*pi^2*Cf*Ca
          + 32/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_12*(
          - 160/27*Cf*Tf*Nf
          + 160/81*Cf*Tf*Nf*psip
          + 410/27*Cf*Ca
          - 8/27*Cf*Ca*psippp13
          + 800/3*Cf*Ca*ss36
          - 640/3*Cf*Ca*ss32
          - 160*Cf*Ca*ss26
          + 320*Cf*Ca*ss22
          - 1346/81*Cf*Ca*psip
          - 16/27*Cf*Ca*psip^2
          + 56/3*Cf*Ca*z3
          - 8*Cf^2
          + 14/27*Cf^2*psippp13
          - 640/3*Cf^2*ss36
          + 512/3*Cf^2*ss32
          + 128*Cf^2*ss26
          - 256*Cf^2*ss22
          - 56/9*Cf^2*psip
          + 32/27*Cf^2*psip^2
          - 64/3*Cf^2*z3
          + 40/9*pi*Cf*Ca*sqrt3*ln3
          - 10/27*pi*Cf*Ca*sqrt3*ln3^2
          - 32/9*pi*Cf^2*sqrt3*ln3
          + 8/27*pi*Cf^2*sqrt3*ln3^2
          - 320/243*pi^2*Cf*Tf*Nf
          + 2692/243*pi^2*Cf*Ca
          + 64/81*pi^2*Cf*Ca*psip
          + 112/27*pi^2*Cf^2
          - 128/81*pi^2*Cf^2*psip
          + 290/729*pi^3*Cf*Ca*sqrt3
          - 232/729*pi^3*Cf^2*sqrt3
          + 128/243*pi^4*Cf*Ca
          - 208/243*pi^4*Cf^2
          - 28/3*al*Cf*Ca
          + 28/9*al*Cf*Ca*psip
          + 32/3*al*Cf^2
          - 2/27*al*Cf^2*psippp13
          + 16/9*al*Cf^2*psip
          - 56/27*al*pi^2*Cf*Ca
          - 32/27*al*pi^2*Cf^2
          + 16/81*al*pi^4*Cf^2
          - 2*al^2*Cf*Ca
          + 2/3*al^2*Cf*Ca*psip
          - 8/3*al^2*Cf^2
          + 8/9*al^2*Cf^2*psip
          - 4/9*al^2*pi^2*Cf*Ca
          - 16/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_10*(
          - 40/81*Cf*Tf*Nf
          + 40/243*Cf*Tf*Nf*psip
          + 205/162*Cf*Ca
          - 2/81*Cf*Ca*psippp13
          + 200/9*Cf*Ca*ss36
          - 160/9*Cf*Ca*ss32
          - 40/3*Cf*Ca*ss26
          + 80/3*Cf*Ca*ss22
          - 673/486*Cf*Ca*psip
          - 4/81*Cf*Ca*psip^2
          + 14/9*Cf*Ca*z3
          - 2/3*Cf^2
          + 7/162*Cf^2*psippp13
          - 160/9*Cf^2*ss36
          + 128/9*Cf^2*ss32
          + 32/3*Cf^2*ss26
          - 64/3*Cf^2*ss22
          - 14/27*Cf^2*psip
          + 8/81*Cf^2*psip^2
          - 16/9*Cf^2*z3
          + 10/27*pi*Cf*Ca*sqrt3*ln3
          - 5/162*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*pi*Cf^2*sqrt3*ln3
          + 2/81*pi*Cf^2*sqrt3*ln3^2
          - 80/729*pi^2*Cf*Tf*Nf
          + 673/729*pi^2*Cf*Ca
          + 16/243*pi^2*Cf*Ca*psip
          + 28/81*pi^2*Cf^2
          - 32/243*pi^2*Cf^2*psip
          + 145/4374*pi^3*Cf*Ca*sqrt3
          - 58/2187*pi^3*Cf^2*sqrt3
          + 32/729*pi^4*Cf*Ca
          - 52/729*pi^4*Cf^2
          - 7/9*al*Cf*Ca
          + 7/27*al*Cf*Ca*psip
          + 8/9*al*Cf^2
          - 1/162*al*Cf^2*psippp13
          + 4/27*al*Cf^2*psip
          - 14/81*al*pi^2*Cf*Ca
          - 8/81*al*pi^2*Cf^2
          + 4/243*al*pi^4*Cf^2
          - 1/6*al^2*Cf*Ca
          + 1/18*al^2*Cf*Ca*psip
          - 2/9*al^2*Cf^2
          + 2/27*al^2*Cf^2*psip
          - 1/27*al^2*pi^2*Cf*Ca
          - 4/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_9*(
          + 40/81*Cf*Tf*Nf
          - 40/243*Cf*Tf*Nf*psip
          - 205/162*Cf*Ca
          + 2/81*Cf*Ca*psippp13
          - 200/9*Cf*Ca*ss36
          + 160/9*Cf*Ca*ss32
          + 40/3*Cf*Ca*ss26
          - 80/3*Cf*Ca*ss22
          + 673/486*Cf*Ca*psip
          + 4/81*Cf*Ca*psip^2
          - 14/9*Cf*Ca*z3
          + 2/3*Cf^2
          - 7/162*Cf^2*psippp13
          + 160/9*Cf^2*ss36
          - 128/9*Cf^2*ss32
          - 32/3*Cf^2*ss26
          + 64/3*Cf^2*ss22
          + 14/27*Cf^2*psip
          - 8/81*Cf^2*psip^2
          + 16/9*Cf^2*z3
          - 10/27*pi*Cf*Ca*sqrt3*ln3
          + 5/162*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*pi*Cf^2*sqrt3*ln3
          - 2/81*pi*Cf^2*sqrt3*ln3^2
          + 80/729*pi^2*Cf*Tf*Nf
          - 673/729*pi^2*Cf*Ca
          - 16/243*pi^2*Cf*Ca*psip
          - 28/81*pi^2*Cf^2
          + 32/243*pi^2*Cf^2*psip
          - 145/4374*pi^3*Cf*Ca*sqrt3
          + 58/2187*pi^3*Cf^2*sqrt3
          - 32/729*pi^4*Cf*Ca
          + 52/729*pi^4*Cf^2
          + 7/9*al*Cf*Ca
          - 7/27*al*Cf*Ca*psip
          - 8/9*al*Cf^2
          + 1/162*al*Cf^2*psippp13
          - 4/27*al*Cf^2*psip
          + 14/81*al*pi^2*Cf*Ca
          + 8/81*al*pi^2*Cf^2
          - 4/243*al*pi^4*Cf^2
          + 1/6*al^2*Cf*Ca
          - 1/18*al^2*Cf*Ca*psip
          + 2/9*al^2*Cf^2
          - 2/27*al^2*Cf^2*psip
          + 1/27*al^2*pi^2*Cf*Ca
          + 4/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_8*(
          + 80/81*Cf*Tf*Nf
          - 80/243*Cf*Tf*Nf*psip
          - 205/81*Cf*Ca
          + 4/81*Cf*Ca*psippp13
          - 400/9*Cf*Ca*ss36
          + 320/9*Cf*Ca*ss32
          + 80/3*Cf*Ca*ss26
          - 160/3*Cf*Ca*ss22
          + 673/243*Cf*Ca*psip
          + 8/81*Cf*Ca*psip^2
          - 28/9*Cf*Ca*z3
          + 4/3*Cf^2
          - 7/81*Cf^2*psippp13
          + 320/9*Cf^2*ss36
          - 256/9*Cf^2*ss32
          - 64/3*Cf^2*ss26
          + 128/3*Cf^2*ss22
          + 28/27*Cf^2*psip
          - 16/81*Cf^2*psip^2
          + 32/9*Cf^2*z3
          - 20/27*pi*Cf*Ca*sqrt3*ln3
          + 5/81*pi*Cf*Ca*sqrt3*ln3^2
          + 16/27*pi*Cf^2*sqrt3*ln3
          - 4/81*pi*Cf^2*sqrt3*ln3^2
          + 160/729*pi^2*Cf*Tf*Nf
          - 1346/729*pi^2*Cf*Ca
          - 32/243*pi^2*Cf*Ca*psip
          - 56/81*pi^2*Cf^2
          + 64/243*pi^2*Cf^2*psip
          - 145/2187*pi^3*Cf*Ca*sqrt3
          + 116/2187*pi^3*Cf^2*sqrt3
          - 64/729*pi^4*Cf*Ca
          + 104/729*pi^4*Cf^2
          + 14/9*al*Cf*Ca
          - 14/27*al*Cf*Ca*psip
          - 16/9*al*Cf^2
          + 1/81*al*Cf^2*psippp13
          - 8/27*al*Cf^2*psip
          + 28/81*al*pi^2*Cf*Ca
          + 16/81*al*pi^2*Cf^2
          - 8/243*al*pi^4*Cf^2
          + 1/3*al^2*Cf*Ca
          - 1/9*al^2*Cf*Ca*psip
          + 4/9*al^2*Cf^2
          - 4/27*al^2*Cf^2*psip
          + 2/27*al^2*pi^2*Cf*Ca
          + 8/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_7*(
          - 80/81*Cf*Tf*Nf
          + 80/243*Cf*Tf*Nf*psip
          + 205/81*Cf*Ca
          - 4/81*Cf*Ca*psippp13
          + 400/9*Cf*Ca*ss36
          - 320/9*Cf*Ca*ss32
          - 80/3*Cf*Ca*ss26
          + 160/3*Cf*Ca*ss22
          - 673/243*Cf*Ca*psip
          - 8/81*Cf*Ca*psip^2
          + 28/9*Cf*Ca*z3
          - 4/3*Cf^2
          + 7/81*Cf^2*psippp13
          - 320/9*Cf^2*ss36
          + 256/9*Cf^2*ss32
          + 64/3*Cf^2*ss26
          - 128/3*Cf^2*ss22
          - 28/27*Cf^2*psip
          + 16/81*Cf^2*psip^2
          - 32/9*Cf^2*z3
          + 20/27*pi*Cf*Ca*sqrt3*ln3
          - 5/81*pi*Cf*Ca*sqrt3*ln3^2
          - 16/27*pi*Cf^2*sqrt3*ln3
          + 4/81*pi*Cf^2*sqrt3*ln3^2
          - 160/729*pi^2*Cf*Tf*Nf
          + 1346/729*pi^2*Cf*Ca
          + 32/243*pi^2*Cf*Ca*psip
          + 56/81*pi^2*Cf^2
          - 64/243*pi^2*Cf^2*psip
          + 145/2187*pi^3*Cf*Ca*sqrt3
          - 116/2187*pi^3*Cf^2*sqrt3
          + 64/729*pi^4*Cf*Ca
          - 104/729*pi^4*Cf^2
          - 14/9*al*Cf*Ca
          + 14/27*al*Cf*Ca*psip
          + 16/9*al*Cf^2
          - 1/81*al*Cf^2*psippp13
          + 8/27*al*Cf^2*psip
          - 28/81*al*pi^2*Cf*Ca
          - 16/81*al*pi^2*Cf^2
          + 8/243*al*pi^4*Cf^2
          - 1/3*al^2*Cf*Ca
          + 1/9*al^2*Cf*Ca*psip
          - 4/9*al^2*Cf^2
          + 4/27*al^2*Cf^2*psip
          - 2/27*al^2*pi^2*Cf*Ca
          - 8/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_6*(
          - 122/81*Cf*Tf*Nf
          + 40/243*Cf*Tf*Nf*psip
          + 5867/648*Cf*Ca
          + 1/54*Cf*Ca*psippp13
          - 140/3*Cf*Ca*ss36
          + 112/3*Cf*Ca*ss32
          + 28*Cf*Ca*ss26
          - 56*Cf*Ca*ss22
          + 1469/486*Cf*Ca*psip
          - 16/3*Cf*Ca*z3
          - 70/9*Cf^2
          - 1/162*Cf^2*psippp13
          + 680/9*Cf^2*ss36
          - 544/9*Cf^2*ss32
          - 136/3*Cf^2*ss26
          + 272/3*Cf^2*ss22
          - 19/3*Cf^2*psip
          + 44/9*Cf^2*z3
          - 7/9*pi*Cf*Ca*sqrt3*ln3
          + 7/108*pi*Cf*Ca*sqrt3*ln3^2
          + 34/27*pi*Cf^2*sqrt3*ln3
          - 17/162*pi*Cf^2*sqrt3*ln3^2
          - 80/729*pi^2*Cf*Tf*Nf
          - 1469/729*pi^2*Cf*Ca
          + 38/9*pi^2*Cf^2
          - 203/2916*pi^3*Cf*Ca*sqrt3
          + 493/4374*pi^3*Cf^2*sqrt3
          - 4/81*pi^4*Cf*Ca
          + 4/243*pi^4*Cf^2
          - 13/6*al*Cf*Ca
          + 20/3*al*Cf*Ca*ss36
          - 16/3*al*Cf*Ca*ss32
          - 4*al*Cf*Ca*ss26
          + 8*al*Cf*Ca*ss22
          - 11/27*al*Cf*Ca*psip
          + al*Cf*Ca*z3
          - 1/162*al*Cf^2*psippp13
          - 160/9*al*Cf^2*ss36
          + 128/9*al*Cf^2*ss32
          + 32/3*al*Cf^2*ss26
          - 64/3*al*Cf^2*ss22
          + 49/27*al*Cf^2*psip
          + 8/9*al*Cf^2*z3
          + 1/9*al*pi*Cf*Ca*sqrt3*ln3
          - 1/108*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*al*pi*Cf^2*sqrt3*ln3
          + 2/81*al*pi*Cf^2*sqrt3*ln3^2
          + 22/81*al*pi^2*Cf*Ca
          - 98/81*al*pi^2*Cf^2
          + 29/2916*al*pi^3*Cf*Ca*sqrt3
          - 58/2187*al*pi^3*Cf^2*sqrt3
          + 4/243*al*pi^4*Cf^2
          - 3/8*al^2*Cf*Ca
          + 1/18*al^2*Cf*Ca*psip
          + 2/27*al^2*Cf^2*psip
          - 1/27*al^2*pi^2*Cf*Ca
          - 4/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_5*(
          - 122/81*Cf*Tf*Nf
          + 40/243*Cf*Tf*Nf*psip
          + 5867/648*Cf*Ca
          + 1/54*Cf*Ca*psippp13
          - 140/3*Cf*Ca*ss36
          + 112/3*Cf*Ca*ss32
          + 28*Cf*Ca*ss26
          - 56*Cf*Ca*ss22
          + 1469/486*Cf*Ca*psip
          - 16/3*Cf*Ca*z3
          - 70/9*Cf^2
          - 1/162*Cf^2*psippp13
          + 680/9*Cf^2*ss36
          - 544/9*Cf^2*ss32
          - 136/3*Cf^2*ss26
          + 272/3*Cf^2*ss22
          - 19/3*Cf^2*psip
          + 44/9*Cf^2*z3
          - 7/9*pi*Cf*Ca*sqrt3*ln3
          + 7/108*pi*Cf*Ca*sqrt3*ln3^2
          + 34/27*pi*Cf^2*sqrt3*ln3
          - 17/162*pi*Cf^2*sqrt3*ln3^2
          - 80/729*pi^2*Cf*Tf*Nf
          - 1469/729*pi^2*Cf*Ca
          + 38/9*pi^2*Cf^2
          - 203/2916*pi^3*Cf*Ca*sqrt3
          + 493/4374*pi^3*Cf^2*sqrt3
          - 4/81*pi^4*Cf*Ca
          + 4/243*pi^4*Cf^2
          - 13/6*al*Cf*Ca
          + 20/3*al*Cf*Ca*ss36
          - 16/3*al*Cf*Ca*ss32
          - 4*al*Cf*Ca*ss26
          + 8*al*Cf*Ca*ss22
          - 11/27*al*Cf*Ca*psip
          + al*Cf*Ca*z3
          - 1/162*al*Cf^2*psippp13
          - 160/9*al*Cf^2*ss36
          + 128/9*al*Cf^2*ss32
          + 32/3*al*Cf^2*ss26
          - 64/3*al*Cf^2*ss22
          + 49/27*al*Cf^2*psip
          + 8/9*al*Cf^2*z3
          + 1/9*al*pi*Cf*Ca*sqrt3*ln3
          - 1/108*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*al*pi*Cf^2*sqrt3*ln3
          + 2/81*al*pi*Cf^2*sqrt3*ln3^2
          + 22/81*al*pi^2*Cf*Ca
          - 98/81*al*pi^2*Cf^2
          + 29/2916*al*pi^3*Cf*Ca*sqrt3
          - 58/2187*al*pi^3*Cf^2*sqrt3
          + 4/243*al*pi^4*Cf^2
          - 3/8*al^2*Cf*Ca
          + 1/18*al^2*Cf*Ca*psip
          + 2/27*al^2*Cf^2*psip
          - 1/27*al^2*pi^2*Cf*Ca
          - 4/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_4*(
          + 244/81*Cf*Tf*Nf
          - 80/243*Cf*Tf*Nf*psip
          - 5867/324*Cf*Ca
          - 1/27*Cf*Ca*psippp13
          + 280/3*Cf*Ca*ss36
          - 224/3*Cf*Ca*ss32
          - 56*Cf*Ca*ss26
          + 112*Cf*Ca*ss22
          - 1469/243*Cf*Ca*psip
          + 32/3*Cf*Ca*z3
          + 140/9*Cf^2
          + 1/81*Cf^2*psippp13
          - 1360/9*Cf^2*ss36
          + 1088/9*Cf^2*ss32
          + 272/3*Cf^2*ss26
          - 544/3*Cf^2*ss22
          + 38/3*Cf^2*psip
          - 88/9*Cf^2*z3
          + 14/9*pi*Cf*Ca*sqrt3*ln3
          - 7/54*pi*Cf*Ca*sqrt3*ln3^2
          - 68/27*pi*Cf^2*sqrt3*ln3
          + 17/81*pi*Cf^2*sqrt3*ln3^2
          + 160/729*pi^2*Cf*Tf*Nf
          + 2938/729*pi^2*Cf*Ca
          - 76/9*pi^2*Cf^2
          + 203/1458*pi^3*Cf*Ca*sqrt3
          - 493/2187*pi^3*Cf^2*sqrt3
          + 8/81*pi^4*Cf*Ca
          - 8/243*pi^4*Cf^2
          + 13/3*al*Cf*Ca
          - 40/3*al*Cf*Ca*ss36
          + 32/3*al*Cf*Ca*ss32
          + 8*al*Cf*Ca*ss26
          - 16*al*Cf*Ca*ss22
          + 22/27*al*Cf*Ca*psip
          - 2*al*Cf*Ca*z3
          + 1/81*al*Cf^2*psippp13
          + 320/9*al*Cf^2*ss36
          - 256/9*al*Cf^2*ss32
          - 64/3*al*Cf^2*ss26
          + 128/3*al*Cf^2*ss22
          - 98/27*al*Cf^2*psip
          - 16/9*al*Cf^2*z3
          - 2/9*al*pi*Cf*Ca*sqrt3*ln3
          + 1/54*al*pi*Cf*Ca*sqrt3*ln3^2
          + 16/27*al*pi*Cf^2*sqrt3*ln3
          - 4/81*al*pi*Cf^2*sqrt3*ln3^2
          - 44/81*al*pi^2*Cf*Ca
          + 196/81*al*pi^2*Cf^2
          - 29/1458*al*pi^3*Cf*Ca*sqrt3
          + 116/2187*al*pi^3*Cf^2*sqrt3
          - 8/243*al*pi^4*Cf^2
          + 3/4*al^2*Cf*Ca
          - 1/9*al^2*Cf*Ca*psip
          - 4/27*al^2*Cf^2*psip
          + 2/27*al^2*pi^2*Cf*Ca
          + 8/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_3*(
          + 244/81*Cf*Tf*Nf
          - 80/243*Cf*Tf*Nf*psip
          - 5867/324*Cf*Ca
          - 1/27*Cf*Ca*psippp13
          + 280/3*Cf*Ca*ss36
          - 224/3*Cf*Ca*ss32
          - 56*Cf*Ca*ss26
          + 112*Cf*Ca*ss22
          - 1469/243*Cf*Ca*psip
          + 32/3*Cf*Ca*z3
          + 140/9*Cf^2
          + 1/81*Cf^2*psippp13
          - 1360/9*Cf^2*ss36
          + 1088/9*Cf^2*ss32
          + 272/3*Cf^2*ss26
          - 544/3*Cf^2*ss22
          + 38/3*Cf^2*psip
          - 88/9*Cf^2*z3
          + 14/9*pi*Cf*Ca*sqrt3*ln3
          - 7/54*pi*Cf*Ca*sqrt3*ln3^2
          - 68/27*pi*Cf^2*sqrt3*ln3
          + 17/81*pi*Cf^2*sqrt3*ln3^2
          + 160/729*pi^2*Cf*Tf*Nf
          + 2938/729*pi^2*Cf*Ca
          - 76/9*pi^2*Cf^2
          + 203/1458*pi^3*Cf*Ca*sqrt3
          - 493/2187*pi^3*Cf^2*sqrt3
          + 8/81*pi^4*Cf*Ca
          - 8/243*pi^4*Cf^2
          + 13/3*al*Cf*Ca
          - 40/3*al*Cf*Ca*ss36
          + 32/3*al*Cf*Ca*ss32
          + 8*al*Cf*Ca*ss26
          - 16*al*Cf*Ca*ss22
          + 22/27*al*Cf*Ca*psip
          - 2*al*Cf*Ca*z3
          + 1/81*al*Cf^2*psippp13
          + 320/9*al*Cf^2*ss36
          - 256/9*al*Cf^2*ss32
          - 64/3*al*Cf^2*ss26
          + 128/3*al*Cf^2*ss22
          - 98/27*al*Cf^2*psip
          - 16/9*al*Cf^2*z3
          - 2/9*al*pi*Cf*Ca*sqrt3*ln3
          + 1/54*al*pi*Cf*Ca*sqrt3*ln3^2
          + 16/27*al*pi*Cf^2*sqrt3*ln3
          - 4/81*al*pi*Cf^2*sqrt3*ln3^2
          - 44/81*al*pi^2*Cf*Ca
          + 196/81*al*pi^2*Cf^2
          - 29/1458*al*pi^3*Cf*Ca*sqrt3
          + 116/2187*al*pi^3*Cf^2*sqrt3
          - 8/243*al*pi^4*Cf^2
          + 3/4*al^2*Cf*Ca
          - 1/9*al^2*Cf*Ca*psip
          - 4/27*al^2*Cf^2*psip
          + 2/27*al^2*pi^2*Cf*Ca
          + 8/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_2*(
          - 182/27*Cf*Tf*Nf
          + 100/81*Cf*Tf*Nf*psip
          + 7097/216*Cf*Ca
          - 1/18*Cf*Ca*psippp13
          - 40*Cf*Ca*ss36
          + 32*Cf*Ca*ss32
          + 24*Cf*Ca*ss26
          - 48*Cf*Ca*ss22
          + 919/324*Cf*Ca*psip
          - 2/9*Cf*Ca*psip^2
          - 9*Cf*Ca*z3
          - 79/3*Cf^2
          + 19/108*Cf^2*psippp13
          + 440/3*Cf^2*ss36
          - 352/3*Cf^2*ss32
          - 88*Cf^2*ss26
          + 176*Cf^2*ss22
          - 64/3*Cf^2*psip
          + 4/9*Cf^2*psip^2
          + 20/3*Cf^2*z3
          - 2/3*pi*Cf*Ca*sqrt3*ln3
          + 1/18*pi*Cf*Ca*sqrt3*ln3^2
          + 22/9*pi*Cf^2*sqrt3*ln3
          - 11/54*pi*Cf^2*sqrt3*ln3^2
          - 200/243*pi^2*Cf*Tf*Nf
          - 919/486*pi^2*Cf*Ca
          + 8/27*pi^2*Cf*Ca*psip
          + 128/9*pi^2*Cf^2
          - 16/27*pi^2*Cf^2*psip
          - 29/486*pi^3*Cf*Ca*sqrt3
          + 319/1458*pi^3*Cf^2*sqrt3
          + 4/81*pi^4*Cf*Ca
          - 22/81*pi^4*Cf^2
          - 10*al*Cf*Ca
          + 20*al*Cf*Ca*ss36
          - 16*al*Cf*Ca*ss32
          - 12*al*Cf*Ca*ss26
          + 24*al*Cf*Ca*ss22
          - 1/18*al*Cf*Ca*psip
          + 3*al*Cf*Ca*z3
          + 4*al*Cf^2
          - 5/108*al*Cf^2*psippp13
          - 160/3*al*Cf^2*ss36
          + 128/3*al*Cf^2*ss32
          + 32*al*Cf^2*ss26
          - 64*al*Cf^2*ss22
          + 55/9*al*Cf^2*psip
          + 8/3*al*Cf^2*z3
          + 1/3*al*pi*Cf*Ca*sqrt3*ln3
          - 1/36*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/9*al*pi*Cf^2*sqrt3*ln3
          + 2/27*al*pi*Cf^2*sqrt3*ln3^2
          + 1/27*al*pi^2*Cf*Ca
          - 110/27*al*pi^2*Cf^2
          + 29/972*al*pi^3*Cf*Ca*sqrt3
          - 58/729*al*pi^3*Cf^2*sqrt3
          + 10/81*al*pi^4*Cf^2
          - 15/8*al^2*Cf*Ca
          + 5/12*al^2*Cf*Ca*psip
          - al^2*Cf^2
          + 5/9*al^2*Cf^2*psip
          - 5/18*al^2*pi^2*Cf*Ca
          - 10/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T2}_1*(
          - 182/27*Cf*Tf*Nf
          + 100/81*Cf*Tf*Nf*psip
          + 7097/216*Cf*Ca
          - 1/18*Cf*Ca*psippp13
          - 40*Cf*Ca*ss36
          + 32*Cf*Ca*ss32
          + 24*Cf*Ca*ss26
          - 48*Cf*Ca*ss22
          + 919/324*Cf*Ca*psip
          - 2/9*Cf*Ca*psip^2
          - 9*Cf*Ca*z3
          - 79/3*Cf^2
          + 19/108*Cf^2*psippp13
          + 440/3*Cf^2*ss36
          - 352/3*Cf^2*ss32
          - 88*Cf^2*ss26
          + 176*Cf^2*ss22
          - 64/3*Cf^2*psip
          + 4/9*Cf^2*psip^2
          + 20/3*Cf^2*z3
          - 2/3*pi*Cf*Ca*sqrt3*ln3
          + 1/18*pi*Cf*Ca*sqrt3*ln3^2
          + 22/9*pi*Cf^2*sqrt3*ln3
          - 11/54*pi*Cf^2*sqrt3*ln3^2
          - 200/243*pi^2*Cf*Tf*Nf
          - 919/486*pi^2*Cf*Ca
          + 8/27*pi^2*Cf*Ca*psip
          + 128/9*pi^2*Cf^2
          - 16/27*pi^2*Cf^2*psip
          - 29/486*pi^3*Cf*Ca*sqrt3
          + 319/1458*pi^3*Cf^2*sqrt3
          + 4/81*pi^4*Cf*Ca
          - 22/81*pi^4*Cf^2
          - 10*al*Cf*Ca
          + 20*al*Cf*Ca*ss36
          - 16*al*Cf*Ca*ss32
          - 12*al*Cf*Ca*ss26
          + 24*al*Cf*Ca*ss22
          - 1/18*al*Cf*Ca*psip
          + 3*al*Cf*Ca*z3
          + 4*al*Cf^2
          - 5/108*al*Cf^2*psippp13
          - 160/3*al*Cf^2*ss36
          + 128/3*al*Cf^2*ss32
          + 32*al*Cf^2*ss26
          - 64*al*Cf^2*ss22
          + 55/9*al*Cf^2*psip
          + 8/3*al*Cf^2*z3
          + 1/3*al*pi*Cf*Ca*sqrt3*ln3
          - 1/36*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/9*al*pi*Cf^2*sqrt3*ln3
          + 2/27*al*pi*Cf^2*sqrt3*ln3^2
          + 1/27*al*pi^2*Cf*Ca
          - 110/27*al*pi^2*Cf^2
          + 29/972*al*pi^3*Cf*Ca*sqrt3
          - 58/729*al*pi^3*Cf^2*sqrt3
          + 10/81*al*pi^4*Cf^2
          - 15/8*al^2*Cf*Ca
          + 5/12*al^2*Cf*Ca*psip
          - al^2*Cf^2
          + 5/9*al^2*Cf^2*psip
          - 5/18*al^2*pi^2*Cf*Ca
          - 10/27*al^2*pi^2*Cf^2
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Amplitudes for transversity 3

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


tra3_msbar =

       + Sigma^{T3}_10*(
          - 1/12
          )

       + Sigma^{T3}_9*(
          + 5/36
          )

       + Sigma^{T3}_8*(
          + 1/36
          )

       + Sigma^{T3}_1*(
          - 1/18
          )

       + a*Sigma^{T3}_42*(
          + 1/18*Cf
          - 1/27*Cf*psip
          + 2/81*pi^2*Cf
          + 1/54*al*Cf
          - 1/81*al*Cf*psip
          + 2/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_41*(
          + 1/54*Cf
          - 2/81*Cf*psip
          + 4/243*pi^2*Cf
          + 1/162*al*Cf
          - 2/243*al*Cf*psip
          + 4/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_40*(
          + 1/27*Cf
          - 4/81*Cf*psip
          + 8/243*pi^2*Cf
          + 1/81*al*Cf
          - 4/243*al*Cf*psip
          + 8/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_38*(
          + 1/72*Cf
          - 1/54*Cf*psip
          + 1/81*pi^2*Cf
          + 1/216*al*Cf
          - 1/162*al*Cf*psip
          + 1/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_37*(
          + 1/12*Cf
          - 1/18*Cf*psip
          + 1/27*pi^2*Cf
          + 1/36*al*Cf
          - 1/54*al*Cf*psip
          + 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_36*(
          - 1/72*Cf
          + 1/54*Cf*psip
          - 1/81*pi^2*Cf
          - 1/216*al*Cf
          + 1/162*al*Cf*psip
          - 1/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_35*(
          - 7/36*Cf
          + 7/54*Cf*psip
          - 7/81*pi^2*Cf
          - 7/108*al*Cf
          + 7/162*al*Cf*psip
          - 7/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_34*(
          + 1/36*Cf
          - 1/54*Cf*psip
          + 1/81*pi^2*Cf
          + 1/108*al*Cf
          - 1/162*al*Cf*psip
          + 1/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_32*(
          - 1/54*Cf
          + 2/81*Cf*psip
          - 4/243*pi^2*Cf
          - 1/162*al*Cf
          + 2/243*al*Cf*psip
          - 4/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_30*(
          - 1/324*Cf
          + 1/243*Cf*psip
          - 2/729*pi^2*Cf
          + 1/324*al*Cf
          - 1/243*al*Cf*psip
          + 2/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_29*(
          + 11/108*Cf
          - 2/81*Cf*psip
          + 4/243*pi^2*Cf
          - 11/108*al*Cf
          + 2/81*al*Cf*psip
          - 4/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_28*(
          + 79/324*Cf
          - 16/243*Cf*psip
          + 32/729*pi^2*Cf
          - 79/324*al*Cf
          + 16/243*al*Cf*psip
          - 32/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_27*(
          + 1/324*Cf
          - 1/243*Cf*psip
          + 2/729*pi^2*Cf
          - 1/324*al*Cf
          + 1/243*al*Cf*psip
          - 2/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_26*(
          + 37/324*Cf
          - 10/243*Cf*psip
          + 20/729*pi^2*Cf
          - 37/324*al*Cf
          + 10/243*al*Cf*psip
          - 20/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_25*(
          - 103/324*Cf
          + 22/243*Cf*psip
          - 44/729*pi^2*Cf
          + 103/324*al*Cf
          - 22/243*al*Cf*psip
          + 44/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_23*(
          + 116/243*Cf
          - 104/729*Cf*psip
          + 208/2187*pi^2*Cf
          - 116/243*al*Cf
          + 104/729*al*Cf*psip
          - 208/2187*al*pi^2*Cf
          )

       + a*Sigma^{T3}_22*(
          - 116/81*Cf
          + 104/243*Cf*psip
          - 208/729*pi^2*Cf
          + 116/81*al*Cf
          - 104/243*al*Cf*psip
          + 208/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_21*(
          + 188/243*Cf
          - 176/729*Cf*psip
          + 352/2187*pi^2*Cf
          - 188/243*al*Cf
          + 176/729*al*Cf*psip
          - 352/2187*al*pi^2*Cf
          )

       + a*Sigma^{T3}_20*(
          - 188/243*Cf
          + 176/729*Cf*psip
          - 352/2187*pi^2*Cf
          + 188/243*al*Cf
          - 176/729*al*Cf*psip
          + 352/2187*al*pi^2*Cf
          )

       + a*Sigma^{T3}_19*(
          + 188/81*Cf
          - 176/243*Cf*psip
          + 352/729*pi^2*Cf
          - 188/81*al*Cf
          + 176/243*al*Cf*psip
          - 352/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_18*(
          - 65/648*Cf
          + 4/243*Cf*psip
          - 8/729*pi^2*Cf
          + 35/648*al*Cf
          - 4/243*al*Cf*psip
          + 8/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_17*(
          + 155/648*Cf
          - 4/81*Cf*psip
          + 8/243*pi^2*Cf
          - 35/216*al*Cf
          + 4/81*al*Cf*psip
          - 8/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_16*(
          - 25/648*Cf
          + 4/243*Cf*psip
          - 8/729*pi^2*Cf
          + 35/648*al*Cf
          - 4/243*al*Cf*psip
          + 8/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_15*(
          - 157/648*Cf
          + 13/486*Cf*psip
          - 13/729*pi^2*Cf
          + 49/648*al*Cf
          - 13/486*al*Cf*psip
          + 13/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_14*(
          + 35/72*Cf
          - 11/162*Cf*psip
          + 11/243*pi^2*Cf
          - 5/24*al*Cf
          + 11/162*al*Cf*psip
          - 11/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_13*(
          - 1/648*Cf
          + 7/486*Cf*psip
          - 7/729*pi^2*Cf
          + 37/648*al*Cf
          - 7/486*al*Cf*psip
          + 7/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_12*(
          + 5/18*Cf
          - 1/81*Cf*psip
          + 2/243*pi^2*Cf
          + 1/81*al*Cf*psip
          - 2/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_11*(
          + 11/162*Cf
          - 1/243*Cf*psip
          + 2/729*pi^2*Cf
          - 1/81*al*Cf
          + 1/243*al*Cf*psip
          - 2/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_10*(
          + 259/648*Cf
          - 19/486*Cf*psip
          + 19/729*pi^2*Cf
          - 73/648*al*Cf
          + 19/486*al*Cf*psip
          - 19/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_9*(
          - 385/648*Cf
          + 7/162*Cf*psip
          - 7/243*pi^2*Cf
          + 25/216*al*Cf
          - 7/162*al*Cf*psip
          + 7/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_8*(
          - 133/648*Cf
          + 17/486*Cf*psip
          - 17/729*pi^2*Cf
          + 71/648*al*Cf
          - 17/486*al*Cf*psip
          + 17/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_7*(
          + 58/81*Cf
          - 52/243*Cf*psip
          + 104/729*pi^2*Cf
          - 58/81*al*Cf
          + 52/243*al*Cf*psip
          - 104/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_6*(
          + 31/54*Cf
          - 14/81*Cf*psip
          + 28/243*pi^2*Cf
          - 31/54*al*Cf
          + 14/81*al*Cf*psip
          - 28/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_5*(
          + 92/81*Cf
          - 80/243*Cf*psip
          + 160/729*pi^2*Cf
          - 92/81*al*Cf
          + 80/243*al*Cf*psip
          - 160/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_4*(
          + 331/162*Cf
          - 140/243*Cf*psip
          + 280/729*pi^2*Cf
          - 331/162*al*Cf
          + 140/243*al*Cf*psip
          - 280/729*al*pi^2*Cf
          )

       + a*Sigma^{T3}_3*(
          - 58/243*Cf
          + 52/729*Cf*psip
          - 104/2187*pi^2*Cf
          + 58/243*al*Cf
          - 52/729*al*Cf*psip
          + 104/2187*al*pi^2*Cf
          )

       + a*Sigma^{T3}_2*(
          - 47/243*Cf
          + 44/729*Cf*psip
          - 88/2187*pi^2*Cf
          + 47/243*al*Cf
          - 44/729*al*Cf*psip
          + 88/2187*al*pi^2*Cf
          )

       + a*Sigma^{T3}_1*(
          + 127/324*Cf
          - 7/162*Cf*psip
          + 7/243*pi^2*Cf
          - 13/108*al*Cf
          + 7/162*al*Cf*psip
          - 7/243*al*pi^2*Cf
          )

       + a^2*Sigma^{T3}_42*(
          - 7/27*Cf*Tf*Nf
          + 13/81*Cf*Tf*Nf*psip
          + 131/432*Cf*Ca
          - 31/1944*Cf*Ca*psippp13
          + 335/27*Cf*Ca*ss36
          - 268/27*Cf*Ca*ss32
          - 67/9*Cf*Ca*ss26
          + 134/9*Cf*Ca*ss22
          - 29/27*Cf*Ca*psip
          + 179/108*Cf*Ca*z3
          + 121/324*Cf^2
          + 61/972*Cf^2*psippp13
          - 1300/27*Cf^2*ss36
          + 1040/27*Cf^2*ss32
          + 260/9*Cf^2*ss26
          - 520/9*Cf^2*ss22
          + 2617/972*Cf^2*psip
          - 157/27*Cf^2*z3
          + 67/324*pi*Cf*Ca*sqrt3*ln3
          - 67/3888*pi*Cf*Ca*sqrt3*ln3^2
          - 65/81*pi*Cf^2*sqrt3*ln3
          + 65/972*pi*Cf^2*sqrt3*ln3^2
          - 26/243*pi^2*Cf*Tf*Nf
          + 58/81*pi^2*Cf*Ca
          - 2617/1458*pi^2*Cf^2
          + 1943/104976*pi^3*Cf*Ca*sqrt3
          - 1885/26244*pi^3*Cf^2*sqrt3
          + 31/729*pi^4*Cf*Ca
          - 122/729*pi^4*Cf^2
          + 149/1296*al*Cf*Ca
          + 5/1944*al*Cf*Ca*psippp13
          - 25/9*al*Cf*Ca*ss36
          + 20/9*al*Cf*Ca*ss32
          + 5/3*al*Cf*Ca*ss26
          - 10/3*al*Cf*Ca*ss22
          + 113/972*al*Cf*Ca*psip
          - 7/36*al*Cf*Ca*z3
          - 35/162*al*Cf^2
          + 1/972*al*Cf^2*psippp13
          + 20/9*al*Cf^2*ss36
          - 16/9*al*Cf^2*ss32
          - 4/3*al*Cf^2*ss26
          + 8/3*al*Cf^2*ss22
          - 77/486*al*Cf^2*psip
          - 1/9*al*Cf^2*z3
          - 5/108*al*pi*Cf*Ca*sqrt3*ln3
          + 5/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/27*al*pi*Cf^2*sqrt3*ln3
          - 1/324*al*pi*Cf^2*sqrt3*ln3^2
          - 113/1458*al*pi^2*Cf*Ca
          + 77/729*al*pi^2*Cf^2
          - 145/34992*al*pi^3*Cf*Ca*sqrt3
          + 29/8748*al*pi^3*Cf^2*sqrt3
          - 5/729*al*pi^4*Cf*Ca
          - 2/729*al*pi^4*Cf^2
          + 5/162*al^2*Cf*Ca
          - 37/1944*al^2*Cf*Ca*psip
          - 5/324*al^2*Cf^2
          + 7/972*al^2*Cf^2*psip
          + 37/2916*al^2*pi^2*Cf*Ca
          - 7/1458*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_41*(
          - 13/81*Cf*Tf*Nf
          + 22/243*Cf*Tf*Nf*psip
          - 175/81*Cf*Ca
          - 83/648*Cf*Ca*psippp13
          + 1015/9*Cf*Ca*ss36
          - 812/9*Cf*Ca*ss32
          - 203/3*Cf*Ca*ss26
          + 406/3*Cf*Ca*ss22
          - 3179/486*Cf*Ca*psip
          + 109/9*Cf*Ca*z3
          + 4645/972*Cf^2
          + 17/54*Cf^2*psippp13
          - 2480/9*Cf^2*ss36
          + 1984/9*Cf^2*ss32
          + 496/3*Cf^2*ss26
          - 992/3*Cf^2*ss22
          + 22807/1458*Cf^2*psip
          - 266/9*Cf^2*z3
          + 203/108*pi*Cf*Ca*sqrt3*ln3
          - 203/1296*pi*Cf*Ca*sqrt3*ln3^2
          - 124/27*pi*Cf^2*sqrt3*ln3
          + 31/81*pi*Cf^2*sqrt3*ln3^2
          - 44/729*pi^2*Cf*Tf*Nf
          + 3179/729*pi^2*Cf*Ca
          - 22807/2187*pi^2*Cf^2
          + 5887/34992*pi^3*Cf*Ca*sqrt3
          - 899/2187*pi^3*Cf^2*sqrt3
          + 83/243*pi^4*Cf*Ca
          - 68/81*pi^4*Cf^2
          + 11/108*al*Cf*Ca
          + 25/5832*al*Cf*Ca*psippp13
          - 5*al*Cf*Ca*ss36
          + 4*al*Cf*Ca*ss32
          + 3*al*Cf*Ca*ss26
          - 6*al*Cf*Ca*ss22
          + 70/243*al*Cf*Ca*psip
          - 1/3*al*Cf*Ca*z3
          - 217/486*al*Cf^2
          + 1/1458*al*Cf^2*psippp13
          + 40/9*al*Cf^2*ss36
          - 32/9*al*Cf^2*ss32
          - 8/3*al*Cf^2*ss26
          + 16/3*al*Cf^2*ss22
          - 259/729*al*Cf^2*psip
          - 2/9*al*Cf^2*z3
          - 1/12*al*pi*Cf*Ca*sqrt3*ln3
          + 1/144*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/27*al*pi*Cf^2*sqrt3*ln3
          - 1/162*al*pi*Cf^2*sqrt3*ln3^2
          - 140/729*al*pi^2*Cf*Ca
          + 518/2187*al*pi^2*Cf^2
          - 29/3888*al*pi^3*Cf*Ca*sqrt3
          + 29/4374*al*pi^3*Cf^2*sqrt3
          - 25/2187*al*pi^4*Cf*Ca
          - 4/2187*al*pi^4*Cf^2
          + 19/972*al^2*Cf*Ca
          - 31/2916*al^2*Cf*Ca*psip
          - 23/972*al^2*Cf^2
          + 1/1458*al^2*Cf^2*psip
          + 31/4374*al^2*pi^2*Cf*Ca
          - 1/2187*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_40*(
          - 14/81*Cf*Tf*Nf
          + 38/243*Cf*Tf*Nf*psip
          - 895/648*Cf*Ca
          - 41/324*Cf*Ca*psippp13
          + 910/9*Cf*Ca*ss36
          - 728/9*Cf*Ca*ss32
          - 182/3*Cf*Ca*ss26
          + 364/3*Cf*Ca*ss22
          - 2563/486*Cf*Ca*psip
          - 4/81*Cf*Ca*psip^2
          + 197/18*Cf*Ca*z3
          + 1585/486*Cf^2
          + 23/81*Cf^2*psippp13
          - 680/3*Cf^2*ss36
          + 544/3*Cf^2*ss32
          + 136*Cf^2*ss26
          - 272*Cf^2*ss22
          + 16283/1458*Cf^2*psip
          + 8/81*Cf^2*psip^2
          - 74/3*Cf^2*z3
          + 91/54*pi*Cf*Ca*sqrt3*ln3
          - 91/648*pi*Cf*Ca*sqrt3*ln3^2
          - 34/9*pi*Cf^2*sqrt3*ln3
          + 17/54*pi*Cf^2*sqrt3*ln3^2
          - 76/729*pi^2*Cf*Tf*Nf
          + 2563/729*pi^2*Cf*Ca
          + 16/243*pi^2*Cf*Ca*psip
          - 16283/2187*pi^2*Cf^2
          - 32/243*pi^2*Cf^2*psip
          + 2639/17496*pi^3*Cf*Ca*sqrt3
          - 493/1458*pi^3*Cf^2*sqrt3
          + 230/729*pi^4*Cf*Ca
          - 520/729*pi^4*Cf^2
          + 5/72*al*Cf*Ca
          + 7/2916*al*Cf*Ca*psippp13
          - 10/3*al*Cf*Ca*ss36
          + 8/3*al*Cf*Ca*ss32
          + 2*al*Cf*Ca*ss26
          - 4*al*Cf*Ca*ss22
          + 85/486*al*Cf*Ca*psip
          - 1/6*al*Cf*Ca*z3
          - 37/243*al*Cf^2
          + 1/729*al*Cf^2*psippp13
          + 40/9*al*Cf^2*ss36
          - 32/9*al*Cf^2*ss32
          - 8/3*al*Cf^2*ss26
          + 16/3*al*Cf^2*ss22
          - 365/729*al*Cf^2*psip
          - 2/9*al*Cf^2*z3
          - 1/18*al*pi*Cf*Ca*sqrt3*ln3
          + 1/216*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/27*al*pi*Cf^2*sqrt3*ln3
          - 1/162*al*pi*Cf^2*sqrt3*ln3^2
          - 85/729*al*pi^2*Cf*Ca
          + 730/2187*al*pi^2*Cf^2
          - 29/5832*al*pi^3*Cf*Ca*sqrt3
          + 29/4374*al*pi^3*Cf^2*sqrt3
          - 14/2187*al*pi^4*Cf*Ca
          - 8/2187*al*pi^4*Cf^2
          + 5/243*al^2*Cf*Ca
          - 53/2916*al^2*Cf*Ca*psip
          - 5/486*al^2*Cf^2
          - 7/1458*al^2*Cf^2*psip
          + 53/4374*al^2*pi^2*Cf*Ca
          + 7/2187*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_38*(
          - 5/108*Cf*Tf*Nf
          + 1/18*Cf*Tf*Nf*psip
          - 65/432*Cf*Ca
          - 1/32*Cf*Ca*psippp13
          + 805/36*Cf*Ca*ss36
          - 161/9*Cf*Ca*ss32
          - 161/12*Cf*Ca*ss26
          + 161/6*Cf*Ca*ss22
          - 649/648*Cf*Ca*psip
          - 2/81*Cf*Ca*psip^2
          + 22/9*Cf*Ca*z3
          + 565/1296*Cf^2
          + 41/648*Cf^2*psippp13
          - 400/9*Cf^2*ss36
          + 320/9*Cf^2*ss32
          + 80/3*Cf^2*ss26
          - 160/3*Cf^2*ss22
          + 3253/1944*Cf^2*psip
          + 4/81*Cf^2*psip^2
          - 89/18*Cf^2*z3
          + 161/432*pi*Cf*Ca*sqrt3*ln3
          - 161/5184*pi*Cf*Ca*sqrt3*ln3^2
          - 20/27*pi*Cf^2*sqrt3*ln3
          + 5/81*pi*Cf^2*sqrt3*ln3^2
          - 1/27*pi^2*Cf*Tf*Nf
          + 649/972*pi^2*Cf*Ca
          + 8/243*pi^2*Cf*Ca*psip
          - 3253/2916*pi^2*Cf^2
          - 16/243*pi^2*Cf^2*psip
          + 4669/139968*pi^3*Cf*Ca*sqrt3
          - 145/2187*pi^3*Cf^2*sqrt3
          + 211/2916*pi^4*Cf*Ca
          - 107/729*pi^4*Cf^2
          + 1/108*al*Cf*Ca
          + 1/7776*al*Cf*Ca*psippp13
          - 5/12*al*Cf*Ca*ss36
          + 1/3*al*Cf*Ca*ss32
          + 1/4*al*Cf*Ca*ss26
          - 1/2*al*Cf*Ca*ss22
          + 5/324*al*Cf*Ca*psip
          + 23/648*al*Cf^2
          + 1/1944*al*Cf^2*psippp13
          + 10/9*al*Cf^2*ss36
          - 8/9*al*Cf^2*ss32
          - 2/3*al*Cf^2*ss26
          + 4/3*al*Cf^2*ss22
          - 157/972*al*Cf^2*psip
          - 1/18*al*Cf^2*z3
          - 1/144*al*pi*Cf*Ca*sqrt3*ln3
          + 1/1728*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/54*al*pi*Cf^2*sqrt3*ln3
          - 1/648*al*pi*Cf^2*sqrt3*ln3^2
          - 5/486*al*pi^2*Cf*Ca
          + 157/1458*al*pi^2*Cf^2
          - 29/46656*al*pi^3*Cf*Ca*sqrt3
          + 29/17496*al*pi^3*Cf^2*sqrt3
          - 1/2916*al*pi^4*Cf*Ca
          - 1/729*al*pi^4*Cf^2
          + 7/1296*al^2*Cf*Ca
          - 25/3888*al^2*Cf*Ca*psip
          + 1/1296*al^2*Cf^2
          - 5/1944*al^2*Cf^2*psip
          + 25/5832*al^2*pi^2*Cf*Ca
          + 5/2916*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_37*(
          - 19/54*Cf*Tf*Nf
          + 19/81*Cf*Tf*Nf*psip
          + 257/216*Cf*Ca
          + 11/1296*Cf*Ca*psippp13
          - 25/2*Cf*Ca*ss36
          + 10*Cf*Ca*ss32
          + 15/2*Cf*Ca*ss26
          - 15*Cf*Ca*ss22
          + 221/648*Cf*Ca*psip
          - 1/81*Cf*Ca*psip^2
          - 5/6*Cf*Ca*z3
          - 73/72*Cf^2
          + 5/648*Cf^2*psippp13
          + 80/9*Cf^2*ss36
          - 64/9*Cf^2*ss32
          - 16/3*Cf^2*ss26
          + 32/3*Cf^2*ss22
          - 107/108*Cf^2*psip
          + 2/81*Cf^2*psip^2
          - 1/9*Cf^2*z3
          - 5/24*pi*Cf*Ca*sqrt3*ln3
          + 5/288*pi*Cf*Ca*sqrt3*ln3^2
          + 4/27*pi*Cf^2*sqrt3*ln3
          - 1/81*pi*Cf^2*sqrt3*ln3^2
          - 38/243*pi^2*Cf*Tf*Nf
          - 221/972*pi^2*Cf*Ca
          + 4/243*pi^2*Cf*Ca*psip
          + 107/162*pi^2*Cf^2
          - 8/243*pi^2*Cf^2*psip
          - 145/7776*pi^3*Cf*Ca*sqrt3
          + 29/2187*pi^3*Cf^2*sqrt3
          - 41/1458*pi^4*Cf*Ca
          - 7/729*pi^4*Cf^2
          + 5/36*al*Cf*Ca
          + 1/432*al*Cf*Ca*psippp13
          - 5/2*al*Cf*Ca*ss36
          + 2*al*Cf*Ca*ss32
          + 3/2*al*Cf*Ca*ss26
          - 3*al*Cf*Ca*ss22
          + 2/27*al*Cf*Ca*psip
          - 1/6*al*Cf*Ca*z3
          - 5/36*al*Cf^2
          + 1/648*al*Cf^2*psippp13
          + 20/9*al*Cf^2*ss36
          - 16/9*al*Cf^2*ss32
          - 4/3*al*Cf^2*ss26
          + 8/3*al*Cf^2*ss22
          - 5/27*al*Cf^2*psip
          - 1/9*al*Cf^2*z3
          - 1/24*al*pi*Cf*Ca*sqrt3*ln3
          + 1/288*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/27*al*pi*Cf^2*sqrt3*ln3
          - 1/324*al*pi*Cf^2*sqrt3*ln3^2
          - 4/81*al*pi^2*Cf*Ca
          + 10/81*al*pi^2*Cf^2
          - 29/7776*al*pi^3*Cf*Ca*sqrt3
          + 29/8748*al*pi^3*Cf^2*sqrt3
          - 1/162*al*pi^4*Cf*Ca
          - 1/243*al*pi^4*Cf^2
          + 1/24*al^2*Cf*Ca
          - 1/36*al^2*Cf*Ca*psip
          - 1/72*al^2*Cf^2
          + 1/108*al^2*Cf^2*psip
          + 1/54*al^2*pi^2*Cf*Ca
          - 1/162*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_36*(
          + 5/108*Cf*Tf*Nf
          - 1/18*Cf*Tf*Nf*psip
          + 65/432*Cf*Ca
          + 1/32*Cf*Ca*psippp13
          - 805/36*Cf*Ca*ss36
          + 161/9*Cf*Ca*ss32
          + 161/12*Cf*Ca*ss26
          - 161/6*Cf*Ca*ss22
          + 649/648*Cf*Ca*psip
          + 2/81*Cf*Ca*psip^2
          - 22/9*Cf*Ca*z3
          - 565/1296*Cf^2
          - 41/648*Cf^2*psippp13
          + 400/9*Cf^2*ss36
          - 320/9*Cf^2*ss32
          - 80/3*Cf^2*ss26
          + 160/3*Cf^2*ss22
          - 3253/1944*Cf^2*psip
          - 4/81*Cf^2*psip^2
          + 89/18*Cf^2*z3
          - 161/432*pi*Cf*Ca*sqrt3*ln3
          + 161/5184*pi*Cf*Ca*sqrt3*ln3^2
          + 20/27*pi*Cf^2*sqrt3*ln3
          - 5/81*pi*Cf^2*sqrt3*ln3^2
          + 1/27*pi^2*Cf*Tf*Nf
          - 649/972*pi^2*Cf*Ca
          - 8/243*pi^2*Cf*Ca*psip
          + 3253/2916*pi^2*Cf^2
          + 16/243*pi^2*Cf^2*psip
          - 4669/139968*pi^3*Cf*Ca*sqrt3
          + 145/2187*pi^3*Cf^2*sqrt3
          - 211/2916*pi^4*Cf*Ca
          + 107/729*pi^4*Cf^2
          - 1/108*al*Cf*Ca
          - 1/7776*al*Cf*Ca*psippp13
          + 5/12*al*Cf*Ca*ss36
          - 1/3*al*Cf*Ca*ss32
          - 1/4*al*Cf*Ca*ss26
          + 1/2*al*Cf*Ca*ss22
          - 5/324*al*Cf*Ca*psip
          - 23/648*al*Cf^2
          - 1/1944*al*Cf^2*psippp13
          - 10/9*al*Cf^2*ss36
          + 8/9*al*Cf^2*ss32
          + 2/3*al*Cf^2*ss26
          - 4/3*al*Cf^2*ss22
          + 157/972*al*Cf^2*psip
          + 1/18*al*Cf^2*z3
          + 1/144*al*pi*Cf*Ca*sqrt3*ln3
          - 1/1728*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/54*al*pi*Cf^2*sqrt3*ln3
          + 1/648*al*pi*Cf^2*sqrt3*ln3^2
          + 5/486*al*pi^2*Cf*Ca
          - 157/1458*al*pi^2*Cf^2
          + 29/46656*al*pi^3*Cf*Ca*sqrt3
          - 29/17496*al*pi^3*Cf^2*sqrt3
          + 1/2916*al*pi^4*Cf*Ca
          + 1/729*al*pi^4*Cf^2
          - 7/1296*al^2*Cf*Ca
          + 25/3888*al^2*Cf*Ca*psip
          - 1/1296*al^2*Cf^2
          + 5/1944*al^2*Cf^2*psip
          - 25/5832*al^2*pi^2*Cf*Ca
          - 5/2916*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_35*(
          + 47/54*Cf*Tf*Nf
          - 5/9*Cf*Tf*Nf*psip
          - 97/54*Cf*Ca
          + 91/3888*Cf*Ca*psippp13
          - 665/54*Cf*Ca*ss36
          + 266/27*Cf*Ca*ss32
          + 133/18*Cf*Ca*ss26
          - 133/9*Cf*Ca*ss22
          + 1171/648*Cf*Ca*psip
          + 1/81*Cf*Ca*psip^2
          - 67/27*Cf*Ca*z3
          + 173/648*Cf^2
          - 259/1944*Cf^2*psippp13
          + 2360/27*Cf^2*ss36
          - 1888/27*Cf^2*ss32
          - 472/9*Cf^2*ss26
          + 944/9*Cf^2*ss22
          - 4271/972*Cf^2*psip
          - 2/81*Cf^2*psip^2
          + 317/27*Cf^2*z3
          - 133/648*pi*Cf*Ca*sqrt3*ln3
          + 133/7776*pi*Cf*Ca*sqrt3*ln3^2
          + 118/81*pi*Cf^2*sqrt3*ln3
          - 59/486*pi*Cf^2*sqrt3*ln3^2
          + 10/27*pi^2*Cf*Tf*Nf
          - 1171/972*pi^2*Cf*Ca
          - 4/243*pi^2*Cf*Ca*psip
          + 4271/1458*pi^2*Cf^2
          + 8/243*pi^2*Cf^2*psip
          - 3857/209952*pi^3*Cf*Ca*sqrt3
          + 1711/13122*pi^3*Cf^2*sqrt3
          - 83/1458*pi^4*Cf*Ca
          + 251/729*pi^4*Cf^2
          - 239/648*al*Cf*Ca
          - 29/3888*al*Cf*Ca*psippp13
          + 145/18*al*Cf*Ca*ss36
          - 58/9*al*Cf*Ca*ss32
          - 29/6*al*Cf*Ca*ss26
          + 29/3*al*Cf*Ca*ss22
          - 149/486*al*Cf*Ca*psip
          + 5/9*al*Cf*Ca*z3
          + 185/324*al*Cf^2
          - 7/1944*al*Cf^2*psippp13
          - 20/3*al*Cf^2*ss36
          + 16/3*al*Cf^2*ss32
          + 4*al*Cf^2*ss26
          - 8*al*Cf^2*ss22
          + 122/243*al*Cf^2*psip
          + 1/3*al*Cf^2*z3
          + 29/216*al*pi*Cf*Ca*sqrt3*ln3
          - 29/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/9*al*pi*Cf^2*sqrt3*ln3
          + 1/108*al*pi*Cf^2*sqrt3*ln3^2
          + 149/729*al*pi^2*Cf*Ca
          - 244/729*al*pi^2*Cf^2
          + 841/69984*al*pi^3*Cf*Ca*sqrt3
          - 29/2916*al*pi^3*Cf^2*sqrt3
          + 29/1458*al*pi^4*Cf*Ca
          + 7/729*al*pi^4*Cf^2
          - 67/648*al^2*Cf*Ca
          + 16/243*al^2*Cf*Ca*psip
          + 29/648*al^2*Cf^2
          - 23/972*al^2*Cf^2*psip
          - 32/729*al^2*pi^2*Cf*Ca
          + 23/1458*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_34*(
          - 1/6*Cf*Tf*Nf
          + 7/81*Cf*Tf*Nf*psip
          - 7/12*Cf*Ca
          - 157/3888*Cf*Ca*psippp13
          + 2015/54*Cf*Ca*ss36
          - 806/27*Cf*Ca*ss32
          - 403/18*Cf*Ca*ss26
          + 403/9*Cf*Ca*ss22
          - 1613/648*Cf*Ca*psip
          + 1/81*Cf*Ca*psip^2
          + 112/27*Cf*Ca*z3
          + 1141/648*Cf^2
          + 229/1944*Cf^2*psippp13
          - 2840/27*Cf^2*ss36
          + 2272/27*Cf^2*ss32
          + 568/9*Cf^2*ss26
          - 1136/9*Cf^2*ss22
          + 6197/972*Cf^2*psip
          - 2/81*Cf^2*psip^2
          - 311/27*Cf^2*z3
          + 403/648*pi*Cf*Ca*sqrt3*ln3
          - 403/7776*pi*Cf*Ca*sqrt3*ln3^2
          - 142/81*pi*Cf^2*sqrt3*ln3
          + 71/486*pi*Cf^2*sqrt3*ln3^2
          - 14/243*pi^2*Cf*Tf*Nf
          + 1613/972*pi^2*Cf*Ca
          - 4/243*pi^2*Cf*Ca*psip
          - 6197/1458*pi^2*Cf^2
          + 8/243*pi^2*Cf^2*psip
          + 11687/209952*pi^3*Cf*Ca*sqrt3
          - 2059/13122*pi^3*Cf^2*sqrt3
          + 55/486*pi^4*Cf*Ca
          - 79/243*pi^4*Cf^2
          + 59/648*al*Cf*Ca
          + 11/3888*al*Cf*Ca*psippp13
          - 55/18*al*Cf*Ca*ss36
          + 22/9*al*Cf*Ca*ss32
          + 11/6*al*Cf*Ca*ss26
          - 11/3*al*Cf*Ca*ss22
          + 77/486*al*Cf*Ca*psip
          - 2/9*al*Cf*Ca*z3
          - 95/324*al*Cf^2
          + 1/1944*al*Cf^2*psippp13
          + 20/9*al*Cf^2*ss36
          - 16/9*al*Cf^2*ss32
          - 4/3*al*Cf^2*ss26
          + 8/3*al*Cf^2*ss22
          - 32/243*al*Cf^2*psip
          - 1/9*al*Cf^2*z3
          - 11/216*al*pi*Cf*Ca*sqrt3*ln3
          + 11/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/27*al*pi*Cf^2*sqrt3*ln3
          - 1/324*al*pi*Cf^2*sqrt3*ln3^2
          - 77/729*al*pi^2*Cf*Ca
          + 64/729*al*pi^2*Cf^2
          - 319/69984*al*pi^3*Cf*Ca*sqrt3
          + 29/8748*al*pi^3*Cf^2*sqrt3
          - 11/1458*al*pi^4*Cf*Ca
          - 1/729*al*pi^4*Cf^2
          + 13/648*al^2*Cf*Ca
          - 5/486*al^2*Cf*Ca*psip
          - 11/648*al^2*Cf^2
          + 5/972*al^2*Cf^2*psip
          + 5/729*al^2*pi^2*Cf*Ca
          - 5/1458*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_32*(
          + 13/81*Cf*Tf*Nf
          - 22/243*Cf*Tf*Nf*psip
          + 175/81*Cf*Ca
          + 83/648*Cf*Ca*psippp13
          - 1015/9*Cf*Ca*ss36
          + 812/9*Cf*Ca*ss32
          + 203/3*Cf*Ca*ss26
          - 406/3*Cf*Ca*ss22
          + 3179/486*Cf*Ca*psip
          - 109/9*Cf*Ca*z3
          - 4645/972*Cf^2
          - 17/54*Cf^2*psippp13
          + 2480/9*Cf^2*ss36
          - 1984/9*Cf^2*ss32
          - 496/3*Cf^2*ss26
          + 992/3*Cf^2*ss22
          - 22807/1458*Cf^2*psip
          + 266/9*Cf^2*z3
          - 203/108*pi*Cf*Ca*sqrt3*ln3
          + 203/1296*pi*Cf*Ca*sqrt3*ln3^2
          + 124/27*pi*Cf^2*sqrt3*ln3
          - 31/81*pi*Cf^2*sqrt3*ln3^2
          + 44/729*pi^2*Cf*Tf*Nf
          - 3179/729*pi^2*Cf*Ca
          + 22807/2187*pi^2*Cf^2
          - 5887/34992*pi^3*Cf*Ca*sqrt3
          + 899/2187*pi^3*Cf^2*sqrt3
          - 83/243*pi^4*Cf*Ca
          + 68/81*pi^4*Cf^2
          - 11/108*al*Cf*Ca
          - 25/5832*al*Cf*Ca*psippp13
          + 5*al*Cf*Ca*ss36
          - 4*al*Cf*Ca*ss32
          - 3*al*Cf*Ca*ss26
          + 6*al*Cf*Ca*ss22
          - 70/243*al*Cf*Ca*psip
          + 1/3*al*Cf*Ca*z3
          + 217/486*al*Cf^2
          - 1/1458*al*Cf^2*psippp13
          - 40/9*al*Cf^2*ss36
          + 32/9*al*Cf^2*ss32
          + 8/3*al*Cf^2*ss26
          - 16/3*al*Cf^2*ss22
          + 259/729*al*Cf^2*psip
          + 2/9*al*Cf^2*z3
          + 1/12*al*pi*Cf*Ca*sqrt3*ln3
          - 1/144*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*al*pi*Cf^2*sqrt3*ln3
          + 1/162*al*pi*Cf^2*sqrt3*ln3^2
          + 140/729*al*pi^2*Cf*Ca
          - 518/2187*al*pi^2*Cf^2
          + 29/3888*al*pi^3*Cf*Ca*sqrt3
          - 29/4374*al*pi^3*Cf^2*sqrt3
          + 25/2187*al*pi^4*Cf*Ca
          + 4/2187*al*pi^4*Cf^2
          - 19/972*al^2*Cf*Ca
          + 31/2916*al^2*Cf*Ca*psip
          + 23/972*al^2*Cf^2
          - 1/1458*al^2*Cf^2*psip
          - 31/4374*al^2*pi^2*Cf*Ca
          + 1/2187*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_30*(
          + 13/486*Cf*Tf*Nf
          - 11/729*Cf*Tf*Nf*psip
          + 1583/1944*Cf*Ca
          + 215/3888*Cf*Ca*psippp13
          - 865/18*Cf*Ca*ss36
          + 346/9*Cf*Ca*ss32
          + 173/6*Cf*Ca*ss26
          - 173/3*Cf*Ca*ss22
          + 3769/1458*Cf*Ca*psip
          - 85/18*Cf*Ca*z3
          + 409/1944*Cf^2
          - 11/972*Cf^2*psippp13
          + 40/9*Cf^2*ss36
          - 32/9*Cf^2*ss32
          - 8/3*Cf^2*ss26
          + 16/3*Cf^2*ss22
          - 173/2916*Cf^2*psip
          + 7/9*Cf^2*z3
          - 173/216*pi*Cf*Ca*sqrt3*ln3
          + 173/2592*pi*Cf*Ca*sqrt3*ln3^2
          + 2/27*pi*Cf^2*sqrt3*ln3
          - 1/162*pi*Cf^2*sqrt3*ln3^2
          + 22/2187*pi^2*Cf*Tf*Nf
          - 3769/2187*pi^2*Cf*Ca
          + 173/4374*pi^2*Cf^2
          - 5017/69984*pi^3*Cf*Ca*sqrt3
          + 29/4374*pi^3*Cf^2*sqrt3
          - 215/1458*pi^4*Cf*Ca
          + 22/729*pi^4*Cf^2
          - 5/36*al*Cf*Ca
          - 107/11664*al*Cf*Ca*psippp13
          + 15/2*al*Cf*Ca*ss36
          - 6*al*Cf*Ca*ss32
          - 9/2*al*Cf*Ca*ss26
          + 9*al*Cf*Ca*ss22
          - 397/972*al*Cf*Ca*psip
          + 5/6*al*Cf*Ca*z3
          - 83/324*al*Cf^2
          + 1/2916*al*Cf^2*psippp13
          + 20/9*al*Cf^2*ss36
          - 16/9*al*Cf^2*ss32
          - 4/3*al*Cf^2*ss26
          + 8/3*al*Cf^2*ss22
          - 71/486*al*Cf^2*psip
          - 1/9*al*Cf^2*z3
          + 1/8*al*pi*Cf*Ca*sqrt3*ln3
          - 1/96*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/27*al*pi*Cf^2*sqrt3*ln3
          - 1/324*al*pi*Cf^2*sqrt3*ln3^2
          + 397/1458*al*pi^2*Cf*Ca
          + 71/729*al*pi^2*Cf^2
          + 29/2592*al*pi^3*Cf*Ca*sqrt3
          + 29/8748*al*pi^3*Cf^2*sqrt3
          + 107/4374*al*pi^4*Cf*Ca
          - 2/2187*al*pi^4*Cf^2
          + 19/1944*al^2*Cf*Ca
          - 31/5832*al^2*Cf*Ca*psip
          - 23/1944*al^2*Cf^2
          + 1/2916*al^2*Cf^2*psip
          + 31/8748*al^2*pi^2*Cf*Ca
          - 1/4374*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_29*(
          - 143/486*Cf*Tf*Nf
          + 52/729*Cf*Tf*Nf*psip
          + 631/486*Cf*Ca
          + 85/3888*Cf*Ca*psippp13
          - 45/2*Cf*Ca*ss36
          + 18*Cf*Ca*ss32
          + 27/2*Cf*Ca*ss26
          - 27*Cf*Ca*ss22
          + 7175/5832*Cf*Ca*psip
          - 2/81*Cf*Ca*psip^2
          - 25/12*Cf*Ca*z3
          - 781/648*Cf^2
          - 1/81*Cf^2*psippp13
          + 140/9*Cf^2*ss36
          - 112/9*Cf^2*ss32
          - 28/3*Cf^2*ss26
          + 56/3*Cf^2*ss22
          - 569/486*Cf^2*psip
          + 4/81*Cf^2*psip^2
          + 14/9*Cf^2*z3
          - 3/8*pi*Cf*Ca*sqrt3*ln3
          + 1/32*pi*Cf*Ca*sqrt3*ln3^2
          + 7/27*pi*Cf^2*sqrt3*ln3
          - 7/324*pi*Cf^2*sqrt3*ln3^2
          - 104/2187*pi^2*Cf*Tf*Nf
          - 7175/8748*pi^2*Cf*Ca
          + 8/243*pi^2*Cf*Ca*psip
          + 569/729*pi^2*Cf^2
          - 16/243*pi^2*Cf^2*psip
          - 29/864*pi^3*Cf*Ca*sqrt3
          + 203/8748*pi^3*Cf^2*sqrt3
          - 101/1458*pi^4*Cf*Ca
          + 40/729*pi^4*Cf^2
          - 91/216*al*Cf*Ca
          - 7/3888*al*Cf*Ca*psippp13
          + 35/18*al*Cf*Ca*ss36
          - 14/9*al*Cf*Ca*ss32
          - 7/6*al*Cf*Ca*ss26
          + 7/3*al*Cf*Ca*ss22
          - 23/648*al*Cf*Ca*psip
          + 7/36*al*Cf*Ca*z3
          + 115/108*al*Cf^2
          - 1/486*al*Cf^2*psippp13
          - 29/162*al*Cf^2*psip
          + 7/216*al*pi*Cf*Ca*sqrt3*ln3
          - 7/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          + 23/972*al*pi^2*Cf*Ca
          + 29/243*al*pi^2*Cf^2
          + 203/69984*al*pi^3*Cf*Ca*sqrt3
          + 7/1458*al*pi^4*Cf*Ca
          + 4/729*al*pi^4*Cf^2
          - 11/108*al^2*Cf*Ca
          + 2/81*al^2*Cf*Ca*psip
          - 11/216*al^2*Cf^2
          + 1/81*al^2*Cf^2*psip
          - 4/243*al^2*pi^2*Cf*Ca
          - 2/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_28*(
          - 13/18*Cf*Tf*Nf
          + 47/243*Cf*Tf*Nf*psip
          + 3941/1944*Cf*Ca
          - 13/3888*Cf*Ca*psippp13
          - 5/2*Cf*Ca*ss36
          + 2*Cf*Ca*ss32
          + 3/2*Cf*Ca*ss26
          - 3*Cf*Ca*ss22
          - 43/2916*Cf*Ca*psip
          - 2/81*Cf*Ca*psip^2
          - 1/6*Cf*Ca*z3
          - 5947/1944*Cf^2
          - 23/486*Cf^2*psippp13
          + 520/9*Cf^2*ss36
          - 416/9*Cf^2*ss32
          - 104/3*Cf^2*ss26
          + 208/3*Cf^2*ss22
          - 10837/2916*Cf^2*psip
          + 4/81*Cf^2*psip^2
          + 43/9*Cf^2*z3
          - 1/24*pi*Cf*Ca*sqrt3*ln3
          + 1/288*pi*Cf*Ca*sqrt3*ln3^2
          + 26/27*pi*Cf^2*sqrt3*ln3
          - 13/162*pi*Cf^2*sqrt3*ln3^2
          - 94/729*pi^2*Cf*Tf*Nf
          + 43/4374*pi^2*Cf*Ca
          + 8/243*pi^2*Cf*Ca*psip
          + 10837/4374*pi^2*Cf^2
          - 16/243*pi^2*Cf^2*psip
          - 29/7776*pi^3*Cf*Ca*sqrt3
          + 377/4374*pi^3*Cf^2*sqrt3
          - 1/486*pi^4*Cf*Ca
          + 4/27*pi^4*Cf^2
          - 95/108*al*Cf*Ca
          + 41/11664*al*Cf*Ca*psippp13
          - 5/18*al*Cf*Ca*ss36
          + 2/9*al*Cf*Ca*ss32
          + 1/6*al*Cf*Ca*ss26
          - 1/3*al*Cf*Ca*ss22
          + 133/972*al*Cf*Ca*psip
          - 5/18*al*Cf*Ca*z3
          + 869/324*al*Cf^2
          - 4/729*al*Cf^2*psippp13
          - 20/3*al*Cf^2*ss36
          + 16/3*al*Cf^2*ss32
          + 4*al*Cf^2*ss26
          - 8*al*Cf^2*ss22
          + 65/486*al*Cf^2*psip
          + 1/3*al*Cf^2*z3
          - 1/216*al*pi*Cf*Ca*sqrt3*ln3
          + 1/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/9*al*pi*Cf^2*sqrt3*ln3
          + 1/108*al*pi*Cf^2*sqrt3*ln3^2
          - 133/1458*al*pi^2*Cf*Ca
          - 65/729*al*pi^2*Cf^2
          - 29/69984*al*pi^3*Cf*Ca*sqrt3
          - 29/2916*al*pi^3*Cf^2*sqrt3
          - 41/4374*al*pi^4*Cf*Ca
          + 32/2187*al*pi^4*Cf^2
          - 487/1944*al^2*Cf*Ca
          + 391/5832*al^2*Cf*Ca*psip
          - 211/1944*al^2*Cf^2
          + 89/2916*al^2*Cf^2*psip
          - 391/8748*al^2*pi^2*Cf*Ca
          - 89/4374*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_27*(
          - 13/486*Cf*Tf*Nf
          + 11/729*Cf*Tf*Nf*psip
          - 1583/1944*Cf*Ca
          - 215/3888*Cf*Ca*psippp13
          + 865/18*Cf*Ca*ss36
          - 346/9*Cf*Ca*ss32
          - 173/6*Cf*Ca*ss26
          + 173/3*Cf*Ca*ss22
          - 3769/1458*Cf*Ca*psip
          + 85/18*Cf*Ca*z3
          - 409/1944*Cf^2
          + 11/972*Cf^2*psippp13
          - 40/9*Cf^2*ss36
          + 32/9*Cf^2*ss32
          + 8/3*Cf^2*ss26
          - 16/3*Cf^2*ss22
          + 173/2916*Cf^2*psip
          - 7/9*Cf^2*z3
          + 173/216*pi*Cf*Ca*sqrt3*ln3
          - 173/2592*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*pi*Cf^2*sqrt3*ln3
          + 1/162*pi*Cf^2*sqrt3*ln3^2
          - 22/2187*pi^2*Cf*Tf*Nf
          + 3769/2187*pi^2*Cf*Ca
          - 173/4374*pi^2*Cf^2
          + 5017/69984*pi^3*Cf*Ca*sqrt3
          - 29/4374*pi^3*Cf^2*sqrt3
          + 215/1458*pi^4*Cf*Ca
          - 22/729*pi^4*Cf^2
          + 5/36*al*Cf*Ca
          + 107/11664*al*Cf*Ca*psippp13
          - 15/2*al*Cf*Ca*ss36
          + 6*al*Cf*Ca*ss32
          + 9/2*al*Cf*Ca*ss26
          - 9*al*Cf*Ca*ss22
          + 397/972*al*Cf*Ca*psip
          - 5/6*al*Cf*Ca*z3
          + 83/324*al*Cf^2
          - 1/2916*al*Cf^2*psippp13
          - 20/9*al*Cf^2*ss36
          + 16/9*al*Cf^2*ss32
          + 4/3*al*Cf^2*ss26
          - 8/3*al*Cf^2*ss22
          + 71/486*al*Cf^2*psip
          + 1/9*al*Cf^2*z3
          - 1/8*al*pi*Cf*Ca*sqrt3*ln3
          + 1/96*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/27*al*pi*Cf^2*sqrt3*ln3
          + 1/324*al*pi*Cf^2*sqrt3*ln3^2
          - 397/1458*al*pi^2*Cf*Ca
          - 71/729*al*pi^2*Cf^2
          - 29/2592*al*pi^3*Cf*Ca*sqrt3
          - 29/8748*al*pi^3*Cf^2*sqrt3
          - 107/4374*al*pi^4*Cf*Ca
          + 2/2187*al*pi^4*Cf^2
          - 19/1944*al^2*Cf*Ca
          + 31/5832*al^2*Cf*Ca*psip
          + 23/1944*al^2*Cf^2
          - 1/2916*al^2*Cf^2*psip
          - 31/8748*al^2*pi^2*Cf*Ca
          + 1/4374*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_26*(
          - 19/54*Cf*Tf*Nf
          + 10/81*Cf*Tf*Nf*psip
          - 419/243*Cf*Ca
          - 673/3888*Cf*Ca*psippp13
          + 2765/18*Cf*Ca*ss36
          - 1106/9*Cf*Ca*ss32
          - 553/6*Cf*Ca*ss26
          + 553/3*Cf*Ca*ss22
          - 50855/5832*Cf*Ca*psip
          + 2/81*Cf*Ca*psip^2
          + 529/36*Cf*Ca*z3
          + 2237/1944*Cf^2
          + 43/243*Cf^2*psippp13
          - 1300/9*Cf^2*ss36
          + 1040/9*Cf^2*ss32
          + 260/3*Cf^2*ss26
          - 520/3*Cf^2*ss22
          + 5861/729*Cf^2*psip
          - 4/81*Cf^2*psip^2
          - 136/9*Cf^2*z3
          + 553/216*pi*Cf*Ca*sqrt3*ln3
          - 553/2592*pi*Cf*Ca*sqrt3*ln3^2
          - 65/27*pi*Cf^2*sqrt3*ln3
          + 65/324*pi*Cf^2*sqrt3*ln3^2
          - 20/243*pi^2*Cf*Tf*Nf
          + 50855/8748*pi^2*Cf*Ca
          - 8/243*pi^2*Cf*Ca*psip
          - 11722/2187*pi^2*Cf^2
          + 16/243*pi^2*Cf^2*psip
          + 16037/69984*pi^3*Cf*Ca*sqrt3
          - 1885/8748*pi^3*Cf^2*sqrt3
          + 689/1458*pi^4*Cf*Ca
          - 40/81*pi^4*Cf^2
          - 53/216*al*Cf*Ca
          + 137/11664*al*Cf*Ca*psippp13
          - 155/18*al*Cf*Ca*ss36
          + 62/9*al*Cf*Ca*ss32
          + 31/6*al*Cf*Ca*ss26
          - 31/3*al*Cf*Ca*ss22
          + 1061/1944*al*Cf*Ca*psip
          - 37/36*al*Cf*Ca*z3
          + 485/324*al*Cf^2
          - 5/1458*al*Cf^2*psippp13
          - 40/9*al*Cf^2*ss36
          + 32/9*al*Cf^2*ss32
          + 8/3*al*Cf^2*ss26
          - 16/3*al*Cf^2*ss22
          + 83/486*al*Cf^2*psip
          + 2/9*al*Cf^2*z3
          - 31/216*al*pi*Cf*Ca*sqrt3*ln3
          + 31/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*al*pi*Cf^2*sqrt3*ln3
          + 1/162*al*pi*Cf^2*sqrt3*ln3^2
          - 1061/2916*al*pi^2*Cf*Ca
          - 83/729*al*pi^2*Cf^2
          - 899/69984*al*pi^3*Cf*Ca*sqrt3
          - 29/4374*al*pi^3*Cf^2*sqrt3
          - 137/4374*al*pi^4*Cf*Ca
          + 20/2187*al*pi^4*Cf^2
          - 119/972*al^2*Cf*Ca
          + 125/2916*al^2*Cf*Ca*psip
          - 79/1944*al^2*Cf^2
          + 25/1458*al^2*Cf^2*psip
          - 125/4374*al^2*pi^2*Cf*Ca
          - 25/2187*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_25*(
          + 457/486*Cf*Tf*Nf
          - 194/729*Cf*Tf*Nf*psip
          - 212/243*Cf*Ca
          + 503/3888*Cf*Ca*psippp13
          - 1955/18*Cf*Ca*ss36
          + 782/9*Cf*Ca*ss32
          + 391/6*Cf*Ca*ss26
          - 391/3*Cf*Ca*ss22
          + 36505/5832*Cf*Ca*psip
          + 2/81*Cf*Ca*psip^2
          - 379/36*Cf*Ca*z3
          + 2449/1944*Cf^2
          - 37/243*Cf^2*psippp13
          + 340/3*Cf^2*ss36
          - 272/3*Cf^2*ss32
          - 68*Cf^2*ss26
          + 136*Cf^2*ss22
          - 4154/729*Cf^2*psip
          - 4/81*Cf^2*psip^2
          + 12*Cf^2*z3
          - 391/216*pi*Cf*Ca*sqrt3*ln3
          + 391/2592*pi*Cf*Ca*sqrt3*ln3^2
          + 17/9*pi*Cf^2*sqrt3*ln3
          - 17/108*pi*Cf^2*sqrt3*ln3^2
          + 388/2187*pi^2*Cf*Tf*Nf
          - 36505/8748*pi^2*Cf*Ca
          - 8/243*pi^2*Cf*Ca*psip
          + 8308/2187*pi^2*Cf^2
          + 16/243*pi^2*Cf^2*psip
          - 11339/69984*pi^3*Cf*Ca*sqrt3
          + 493/2916*pi^3*Cf^2*sqrt3
          - 487/1458*pi^4*Cf*Ca
          + 280/729*pi^4*Cf^2
          + 235/216*al*Cf*Ca
          - 95/11664*al*Cf*Ca*psippp13
          + 85/18*al*Cf*Ca*ss36
          - 34/9*al*Cf*Ca*ss32
          - 17/6*al*Cf*Ca*ss26
          + 17/3*al*Cf*Ca*ss22
          - 923/1944*al*Cf*Ca*psip
          + 23/36*al*Cf*Ca*z3
          - 1175/324*al*Cf^2
          + 11/1458*al*Cf^2*psippp13
          + 40/9*al*Cf^2*ss36
          - 32/9*al*Cf^2*ss32
          - 8/3*al*Cf^2*ss26
          + 16/3*al*Cf^2*ss22
          + 91/486*al*Cf^2*psip
          - 2/9*al*Cf^2*z3
          + 17/216*al*pi*Cf*Ca*sqrt3*ln3
          - 17/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/27*al*pi*Cf^2*sqrt3*ln3
          - 1/162*al*pi*Cf^2*sqrt3*ln3^2
          + 923/2916*al*pi^2*Cf*Ca
          - 91/729*al*pi^2*Cf^2
          + 493/69984*al*pi^3*Cf*Ca*sqrt3
          + 29/4374*al*pi^3*Cf^2*sqrt3
          + 95/4374*al*pi^4*Cf*Ca
          - 44/2187*al*pi^4*Cf^2
          + 317/972*al^2*Cf*Ca
          - 269/2916*al^2*Cf*Ca*psip
          + 277/1944*al^2*Cf^2
          - 61/1458*al^2*Cf^2*psip
          + 269/4374*al^2*pi^2*Cf*Ca
          + 61/2187*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_23*(
          - 992/729*Cf*Tf*Nf
          + 872/2187*Cf*Tf*Nf*psip
          - 892/243*Cf*Ca
          - 134/243*Cf*Ca*psippp13
          + 4240/9*Cf*Ca*ss36
          - 3392/9*Cf*Ca*ss32
          - 848/3*Cf*Ca*ss26
          + 1696/3*Cf*Ca*ss22
          - 18740/729*Cf*Ca*psip
          - 32/243*Cf*Ca*psip^2
          + 418/9*Cf*Ca*z3
          + 1694/729*Cf^2
          + 458/729*Cf^2*psippp13
          - 1520/3*Cf^2*ss36
          + 1216/3*Cf^2*ss32
          + 304*Cf^2*ss26
          - 608*Cf^2*ss22
          + 55378/2187*Cf^2*psip
          + 64/243*Cf^2*psip^2
          - 448/9*Cf^2*z3
          + 212/27*pi*Cf*Ca*sqrt3*ln3
          - 53/81*pi*Cf*Ca*sqrt3*ln3^2
          - 76/9*pi*Cf^2*sqrt3*ln3
          + 19/27*pi*Cf^2*sqrt3*ln3^2
          - 1744/6561*pi^2*Cf*Tf*Nf
          + 37480/2187*pi^2*Cf*Ca
          + 128/729*pi^2*Cf*Ca*psip
          - 110756/6561*pi^2*Cf^2
          - 256/729*pi^2*Cf^2*psip
          + 1537/2187*pi^3*Cf*Ca*sqrt3
          - 551/729*pi^3*Cf^2*sqrt3
          + 3088/2187*pi^4*Cf*Ca
          - 1136/729*pi^4*Cf^2
          - 199/243*al*Cf*Ca
          + 127/2187*al*Cf*Ca*psippp13
          - 1400/27*al*Cf*Ca*ss36
          + 1120/27*al*Cf*Ca*ss32
          + 280/9*al*Cf*Ca*ss26
          - 560/9*al*Cf*Ca*ss22
          + 2455/729*al*Cf*Ca*psip
          - 134/27*al*Cf*Ca*z3
          + 1364/243*al*Cf^2
          - 26/2187*al*Cf^2*psippp13
          + 160/27*al*Cf^2*ss36
          - 128/27*al*Cf^2*ss32
          - 32/9*al*Cf^2*ss26
          + 64/9*al*Cf^2*ss22
          - 944/729*al*Cf^2*psip
          - 8/27*al*Cf^2*z3
          - 70/81*al*pi*Cf*Ca*sqrt3*ln3
          + 35/486*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/81*al*pi*Cf^2*sqrt3*ln3
          - 2/243*al*pi*Cf^2*sqrt3*ln3^2
          - 4910/2187*al*pi^2*Cf*Ca
          + 1888/2187*al*pi^2*Cf^2
          - 1015/13122*al*pi^3*Cf*Ca*sqrt3
          + 58/6561*al*pi^3*Cf^2*sqrt3
          - 1016/6561*al*pi^4*Cf*Ca
          + 208/6561*al*pi^4*Cf^2
          - 343/729*al^2*Cf*Ca
          + 301/2187*al^2*Cf*Ca*psip
          - 184/729*al^2*Cf^2
          + 178/2187*al^2*Cf^2*psip
          - 602/6561*al^2*pi^2*Cf*Ca
          - 356/6561*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_22*(
          + 992/243*Cf*Tf*Nf
          - 872/729*Cf*Tf*Nf*psip
          + 892/81*Cf*Ca
          + 134/81*Cf*Ca*psippp13
          - 4240/3*Cf*Ca*ss36
          + 3392/3*Cf*Ca*ss32
          + 848*Cf*Ca*ss26
          - 1696*Cf*Ca*ss22
          + 18740/243*Cf*Ca*psip
          + 32/81*Cf*Ca*psip^2
          - 418/3*Cf*Ca*z3
          - 1694/243*Cf^2
          - 458/243*Cf^2*psippp13
          + 1520*Cf^2*ss36
          - 1216*Cf^2*ss32
          - 912*Cf^2*ss26
          + 1824*Cf^2*ss22
          - 55378/729*Cf^2*psip
          - 64/81*Cf^2*psip^2
          + 448/3*Cf^2*z3
          - 212/9*pi*Cf*Ca*sqrt3*ln3
          + 53/27*pi*Cf*Ca*sqrt3*ln3^2
          + 76/3*pi*Cf^2*sqrt3*ln3
          - 19/9*pi*Cf^2*sqrt3*ln3^2
          + 1744/2187*pi^2*Cf*Tf*Nf
          - 37480/729*pi^2*Cf*Ca
          - 128/243*pi^2*Cf*Ca*psip
          + 110756/2187*pi^2*Cf^2
          + 256/243*pi^2*Cf^2*psip
          - 1537/729*pi^3*Cf*Ca*sqrt3
          + 551/243*pi^3*Cf^2*sqrt3
          - 3088/729*pi^4*Cf*Ca
          + 1136/243*pi^4*Cf^2
          + 199/81*al*Cf*Ca
          - 127/729*al*Cf*Ca*psippp13
          + 1400/9*al*Cf*Ca*ss36
          - 1120/9*al*Cf*Ca*ss32
          - 280/3*al*Cf*Ca*ss26
          + 560/3*al*Cf*Ca*ss22
          - 2455/243*al*Cf*Ca*psip
          + 134/9*al*Cf*Ca*z3
          - 1364/81*al*Cf^2
          + 26/729*al*Cf^2*psippp13
          - 160/9*al*Cf^2*ss36
          + 128/9*al*Cf^2*ss32
          + 32/3*al*Cf^2*ss26
          - 64/3*al*Cf^2*ss22
          + 944/243*al*Cf^2*psip
          + 8/9*al*Cf^2*z3
          + 70/27*al*pi*Cf*Ca*sqrt3*ln3
          - 35/162*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*al*pi*Cf^2*sqrt3*ln3
          + 2/81*al*pi*Cf^2*sqrt3*ln3^2
          + 4910/729*al*pi^2*Cf*Ca
          - 1888/729*al*pi^2*Cf^2
          + 1015/4374*al*pi^3*Cf*Ca*sqrt3
          - 58/2187*al*pi^3*Cf^2*sqrt3
          + 1016/2187*al*pi^4*Cf*Ca
          - 208/2187*al*pi^4*Cf^2
          + 343/243*al^2*Cf*Ca
          - 301/729*al^2*Cf*Ca*psip
          + 184/243*al^2*Cf^2
          - 178/729*al^2*Cf^2*psip
          + 602/2187*al^2*pi^2*Cf*Ca
          + 356/2187*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_21*(
          - 1448/729*Cf*Tf*Nf
          + 1328/2187*Cf*Tf*Nf*psip
          - 596/81*Cf*Ca
          - 70/81*Cf*Ca*psippp13
          + 2240/3*Cf*Ca*ss36
          - 1792/3*Cf*Ca*ss32
          - 448*Cf*Ca*ss26
          + 896*Cf*Ca*ss22
          - 10000/243*Cf*Ca*psip
          - 32/243*Cf*Ca*psip^2
          + 220/3*Cf*Ca*z3
          + 1982/729*Cf^2
          + 476/729*Cf^2*psippp13
          - 4480/9*Cf^2*ss36
          + 3584/9*Cf^2*ss32
          + 896/3*Cf^2*ss26
          - 1792/3*Cf^2*ss22
          + 51148/2187*Cf^2*psip
          + 64/243*Cf^2*psip^2
          - 464/9*Cf^2*z3
          + 112/9*pi*Cf*Ca*sqrt3*ln3
          - 28/27*pi*Cf*Ca*sqrt3*ln3^2
          - 224/27*pi*Cf^2*sqrt3*ln3
          + 56/81*pi*Cf^2*sqrt3*ln3^2
          - 2656/6561*pi^2*Cf*Tf*Nf
          + 20000/729*pi^2*Cf*Ca
          + 128/729*pi^2*Cf*Ca*psip
          - 102296/6561*pi^2*Cf^2
          - 256/729*pi^2*Cf^2*psip
          + 812/729*pi^3*Cf*Ca*sqrt3
          - 1624/2187*pi^3*Cf^2*sqrt3
          + 4912/2187*pi^4*Cf*Ca
          - 1184/729*pi^4*Cf^2
          - 184/243*al*Cf*Ca
          + 262/2187*al*Cf*Ca*psippp13
          - 2720/27*al*Cf*Ca*ss36
          + 2176/27*al*Cf*Ca*ss32
          + 544/9*al*Cf*Ca*ss26
          - 1088/9*al*Cf*Ca*ss22
          + 4504/729*al*Cf*Ca*psip
          - 284/27*al*Cf*Ca*z3
          + 1628/243*al*Cf^2
          - 44/2187*al*Cf^2*psippp13
          - 320/27*al*Cf^2*ss36
          + 256/27*al*Cf^2*ss32
          + 64/9*al*Cf^2*ss26
          - 128/9*al*Cf^2*ss22
          + 304/729*al*Cf^2*psip
          + 16/27*al*Cf^2*z3
          - 136/81*al*pi*Cf*Ca*sqrt3*ln3
          + 34/243*al*pi*Cf*Ca*sqrt3*ln3^2
          - 16/81*al*pi*Cf^2*sqrt3*ln3
          + 4/243*al*pi*Cf^2*sqrt3*ln3^2
          - 9008/2187*al*pi^2*Cf*Ca
          - 608/2187*al*pi^2*Cf^2
          - 986/6561*al*pi^3*Cf*Ca*sqrt3
          - 116/6561*al*pi^3*Cf^2*sqrt3
          - 2096/6561*al*pi^4*Cf*Ca
          + 352/6561*al*pi^4*Cf^2
          - 496/729*al^2*Cf*Ca
          + 454/2187*al^2*Cf*Ca*psip
          - 418/729*al^2*Cf^2
          + 412/2187*al^2*Cf^2*psip
          - 908/6561*al^2*pi^2*Cf*Ca
          - 824/6561*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_20*(
          + 1448/729*Cf*Tf*Nf
          - 1328/2187*Cf*Tf*Nf*psip
          + 596/81*Cf*Ca
          + 70/81*Cf*Ca*psippp13
          - 2240/3*Cf*Ca*ss36
          + 1792/3*Cf*Ca*ss32
          + 448*Cf*Ca*ss26
          - 896*Cf*Ca*ss22
          + 10000/243*Cf*Ca*psip
          + 32/243*Cf*Ca*psip^2
          - 220/3*Cf*Ca*z3
          - 1982/729*Cf^2
          - 476/729*Cf^2*psippp13
          + 4480/9*Cf^2*ss36
          - 3584/9*Cf^2*ss32
          - 896/3*Cf^2*ss26
          + 1792/3*Cf^2*ss22
          - 51148/2187*Cf^2*psip
          - 64/243*Cf^2*psip^2
          + 464/9*Cf^2*z3
          - 112/9*pi*Cf*Ca*sqrt3*ln3
          + 28/27*pi*Cf*Ca*sqrt3*ln3^2
          + 224/27*pi*Cf^2*sqrt3*ln3
          - 56/81*pi*Cf^2*sqrt3*ln3^2
          + 2656/6561*pi^2*Cf*Tf*Nf
          - 20000/729*pi^2*Cf*Ca
          - 128/729*pi^2*Cf*Ca*psip
          + 102296/6561*pi^2*Cf^2
          + 256/729*pi^2*Cf^2*psip
          - 812/729*pi^3*Cf*Ca*sqrt3
          + 1624/2187*pi^3*Cf^2*sqrt3
          - 4912/2187*pi^4*Cf*Ca
          + 1184/729*pi^4*Cf^2
          + 184/243*al*Cf*Ca
          - 262/2187*al*Cf*Ca*psippp13
          + 2720/27*al*Cf*Ca*ss36
          - 2176/27*al*Cf*Ca*ss32
          - 544/9*al*Cf*Ca*ss26
          + 1088/9*al*Cf*Ca*ss22
          - 4504/729*al*Cf*Ca*psip
          + 284/27*al*Cf*Ca*z3
          - 1628/243*al*Cf^2
          + 44/2187*al*Cf^2*psippp13
          + 320/27*al*Cf^2*ss36
          - 256/27*al*Cf^2*ss32
          - 64/9*al*Cf^2*ss26
          + 128/9*al*Cf^2*ss22
          - 304/729*al*Cf^2*psip
          - 16/27*al*Cf^2*z3
          + 136/81*al*pi*Cf*Ca*sqrt3*ln3
          - 34/243*al*pi*Cf*Ca*sqrt3*ln3^2
          + 16/81*al*pi*Cf^2*sqrt3*ln3
          - 4/243*al*pi*Cf^2*sqrt3*ln3^2
          + 9008/2187*al*pi^2*Cf*Ca
          + 608/2187*al*pi^2*Cf^2
          + 986/6561*al*pi^3*Cf*Ca*sqrt3
          + 116/6561*al*pi^3*Cf^2*sqrt3
          + 2096/6561*al*pi^4*Cf*Ca
          - 352/6561*al*pi^4*Cf^2
          + 496/729*al^2*Cf*Ca
          - 454/2187*al^2*Cf*Ca*psip
          + 418/729*al^2*Cf^2
          - 412/2187*al^2*Cf^2*psip
          + 908/6561*al^2*pi^2*Cf*Ca
          + 824/6561*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_19*(
          - 1616/243*Cf*Tf*Nf
          + 1496/729*Cf*Tf*Nf*psip
          - 416/81*Cf*Ca
          - 118/81*Cf*Ca*psippp13
          + 1280*Cf*Ca*ss36
          - 1024*Cf*Ca*ss32
          - 768*Cf*Ca*ss26
          + 1536*Cf*Ca*ss22
          - 18100/243*Cf*Ca*psip
          + 16/81*Cf*Ca*psip^2
          + 122*Cf*Ca*z3
          - 862/243*Cf^2
          + 260/243*Cf^2*psippp13
          - 2320/3*Cf^2*ss36
          + 1856/3*Cf^2*ss32
          + 464*Cf^2*ss26
          - 928*Cf^2*ss22
          + 30286/729*Cf^2*psip
          - 32/81*Cf^2*psip^2
          - 272/3*Cf^2*z3
          + 64/3*pi*Cf*Ca*sqrt3*ln3
          - 16/9*pi*Cf*Ca*sqrt3*ln3^2
          - 116/9*pi*Cf^2*sqrt3*ln3
          + 29/27*pi*Cf^2*sqrt3*ln3^2
          - 2992/2187*pi^2*Cf*Tf*Nf
          + 36200/729*pi^2*Cf*Ca
          - 64/243*pi^2*Cf*Ca*psip
          - 60572/2187*pi^2*Cf^2
          + 128/243*pi^2*Cf^2*psip
          + 464/243*pi^3*Cf*Ca*sqrt3
          - 841/729*pi^3*Cf^2*sqrt3
          + 2896/729*pi^4*Cf*Ca
          - 736/243*pi^4*Cf^2
          - 541/81*al*Cf*Ca
          + 91/729*al*Cf*Ca*psippp13
          - 680/9*al*Cf*Ca*ss36
          + 544/9*al*Cf*Ca*ss32
          + 136/3*al*Cf*Ca*ss26
          - 272/3*al*Cf*Ca*ss22
          + 1285/243*al*Cf*Ca*psip
          - 98/9*al*Cf*Ca*z3
          + 1940/81*al*Cf^2
          - 44/729*al*Cf^2*psippp13
          - 800/9*al*Cf^2*ss36
          + 640/9*al*Cf^2*ss32
          + 160/3*al*Cf^2*ss26
          - 320/3*al*Cf^2*ss22
          + 1072/243*al*Cf^2*psip
          + 40/9*al*Cf^2*z3
          - 34/27*al*pi*Cf*Ca*sqrt3*ln3
          + 17/162*al*pi*Cf*Ca*sqrt3*ln3^2
          - 40/27*al*pi*Cf^2*sqrt3*ln3
          + 10/81*al*pi*Cf^2*sqrt3*ln3^2
          - 2570/729*al*pi^2*Cf*Ca
          - 2144/729*al*pi^2*Cf^2
          - 493/4374*al*pi^3*Cf*Ca*sqrt3
          - 290/2187*al*pi^3*Cf^2*sqrt3
          - 728/2187*al*pi^4*Cf*Ca
          + 352/2187*al*pi^4*Cf^2
          - 559/243*al^2*Cf*Ca
          + 517/729*al^2*Cf*Ca*psip
          - 292/243*al^2*Cf^2
          + 286/729*al^2*Cf^2*psip
          - 1034/2187*al^2*pi^2*Cf*Ca
          - 572/2187*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_18*(
          + 577/1944*Cf*Tf*Nf
          - 71/1458*Cf*Tf*Nf*psip
          - 13397/38880*Cf*Ca
          + 11/864*Cf*Ca*psippp13
          - 47/4*Cf*Ca*ss36
          + 47/5*Cf*Ca*ss32
          + 141/20*Cf*Ca*ss26
          - 141/10*Cf*Ca*ss22
          + 7211/9720*Cf*Ca*psip
          - 29/30*Cf*Ca*z3
          - 61/480*Cf^2
          - 1/243*Cf^2*psippp13
          + 19/9*Cf^2*ss36
          - 76/45*Cf^2*ss32
          - 19/15*Cf^2*ss26
          + 38/15*Cf^2*ss22
          - 1781/29160*Cf^2*psip
          + 17/45*Cf^2*z3
          - 47/240*pi*Cf*Ca*sqrt3*ln3
          + 47/2880*pi*Cf*Ca*sqrt3*ln3^2
          + 19/540*pi*Cf^2*sqrt3*ln3
          - 19/6480*pi*Cf^2*sqrt3*ln3^2
          + 71/2187*pi^2*Cf*Tf*Nf
          - 7211/14580*pi^2*Cf*Ca
          + 1781/43740*pi^2*Cf^2
          - 1363/77760*pi^3*Cf*Ca*sqrt3
          + 551/174960*pi^3*Cf^2*sqrt3
          - 11/324*pi^4*Cf*Ca
          + 8/729*pi^4*Cf^2
          + 13/72*al*Cf*Ca
          - 31/23328*al*Cf*Ca*psippp13
          + 25/36*al*Cf*Ca*ss36
          - 5/9*al*Cf*Ca*ss32
          - 5/12*al*Cf*Ca*ss26
          + 5/6*al*Cf*Ca*ss22
          - 149/1944*al*Cf*Ca*psip
          + 1/9*al*Cf*Ca*z3
          - 415/648*al*Cf^2
          + 1/729*al*Cf^2*psippp13
          + 10/9*al*Cf^2*ss36
          - 8/9*al*Cf^2*ss32
          - 2/3*al*Cf^2*ss26
          + 4/3*al*Cf^2*ss22
          - 7/972*al*Cf^2*psip
          - 1/18*al*Cf^2*z3
          + 5/432*al*pi*Cf*Ca*sqrt3*ln3
          - 5/5184*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/54*al*pi*Cf^2*sqrt3*ln3
          - 1/648*al*pi*Cf^2*sqrt3*ln3^2
          + 149/2916*al*pi^2*Cf*Ca
          + 7/1458*al*pi^2*Cf^2
          + 145/139968*al*pi^3*Cf*Ca*sqrt3
          + 29/17496*al*pi^3*Cf^2*sqrt3
          + 31/8748*al*pi^4*Cf*Ca
          - 8/2187*al*pi^4*Cf^2
          + 109/1944*al^2*Cf*Ca
          - 197/11664*al^2*Cf*Ca*psip
          + 89/3888*al^2*Cf^2
          - 43/5832*al^2*Cf^2*psip
          + 197/17496*al^2*pi^2*Cf*Ca
          + 43/8748*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_17*(
          - 4141/5832*Cf*Tf*Nf
          + 71/486*Cf*Tf*Nf*psip
          + 10085/23328*Cf*Ca
          - 557/7776*Cf*Ca*psippp13
          + 6835/108*Cf*Ca*ss36
          - 1367/27*Cf*Ca*ss32
          - 1367/36*Cf*Ca*ss26
          + 1367/18*Cf*Ca*ss22
          - 2419/648*Cf*Ca*psip
          + 157/27*Cf*Ca*z3
          + 4517/23328*Cf^2
          + 5/81*Cf^2*psippp13
          - 1255/27*Cf^2*ss36
          + 1004/27*Cf^2*ss32
          + 251/9*Cf^2*ss26
          - 502/9*Cf^2*ss22
          + 4649/1944*Cf^2*psip
          - 139/27*Cf^2*z3
          + 1367/1296*pi*Cf*Ca*sqrt3*ln3
          - 1367/15552*pi*Cf*Ca*sqrt3*ln3^2
          - 251/324*pi*Cf^2*sqrt3*ln3
          + 251/3888*pi*Cf^2*sqrt3*ln3^2
          - 71/729*pi^2*Cf*Tf*Nf
          + 2419/972*pi^2*Cf*Ca
          - 4649/2916*pi^2*Cf^2
          + 39643/419904*pi^3*Cf*Ca*sqrt3
          - 7279/104976*pi^3*Cf^2*sqrt3
          + 557/2916*pi^4*Cf*Ca
          - 40/243*pi^4*Cf^2
          - 113/216*al*Cf*Ca
          + 43/7776*al*Cf*Ca*psippp13
          - 365/108*al*Cf*Ca*ss36
          + 73/27*al*Cf*Ca*ss32
          + 73/36*al*Cf*Ca*ss26
          - 73/18*al*Cf*Ca*ss22
          + 193/648*al*Cf*Ca*psip
          - 25/54*al*Cf*Ca*z3
          + 415/216*al*Cf^2
          - 1/243*al*Cf^2*psippp13
          - 10/3*al*Cf^2*ss36
          + 8/3*al*Cf^2*ss32
          + 2*al*Cf^2*ss26
          - 4*al*Cf^2*ss22
          + 1/108*al*Cf^2*psip
          + 1/6*al*Cf^2*z3
          - 73/1296*al*pi*Cf*Ca*sqrt3*ln3
          + 73/15552*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/18*al*pi*Cf^2*sqrt3*ln3
          + 1/216*al*pi*Cf^2*sqrt3*ln3^2
          - 193/972*al*pi^2*Cf*Ca
          - 1/162*al*pi^2*Cf^2
          - 2117/419904*al*pi^3*Cf*Ca*sqrt3
          - 29/5832*al*pi^3*Cf^2*sqrt3
          - 43/2916*al*pi^4*Cf*Ca
          + 8/729*al*pi^4*Cf^2
          - 109/648*al^2*Cf*Ca
          + 197/3888*al^2*Cf*Ca*psip
          - 89/1296*al^2*Cf^2
          + 43/1944*al^2*Cf^2*psip
          - 197/5832*al^2*pi^2*Cf*Ca
          - 43/2916*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_16*(
          + 679/5832*Cf*Tf*Nf
          - 71/1458*Cf*Tf*Nf*psip
          + 29957/116640*Cf*Ca
          + 359/7776*Cf*Ca*psippp13
          - 4297/108*Cf*Ca*ss36
          + 4297/135*Cf*Ca*ss32
          + 4297/180*Cf*Ca*ss26
          - 4297/90*Cf*Ca*ss22
          + 21863/9720*Cf*Ca*psip
          - 524/135*Cf*Ca*z3
          + 7061/116640*Cf^2
          - 13/243*Cf^2*psippp13
          + 1141/27*Cf^2*ss36
          - 4564/135*Cf^2*ss32
          - 1141/45*Cf^2*ss26
          + 2282/45*Cf^2*ss22
          - 66173/29160*Cf^2*psip
          + 593/135*Cf^2*z3
          - 4297/6480*pi*Cf*Ca*sqrt3*ln3
          + 4297/77760*pi*Cf*Ca*sqrt3*ln3^2
          + 1141/1620*pi*Cf^2*sqrt3*ln3
          - 1141/19440*pi*Cf^2*sqrt3*ln3^2
          + 71/2187*pi^2*Cf*Tf*Nf
          - 21863/14580*pi^2*Cf*Ca
          + 66173/43740*pi^2*Cf^2
          - 124613/2099520*pi^3*Cf*Ca*sqrt3
          + 33089/524880*pi^3*Cf^2*sqrt3
          - 359/2916*pi^4*Cf*Ca
          + 104/729*pi^4*Cf^2
          + 35/216*al*Cf*Ca
          - 67/23328*al*Cf*Ca*psippp13
          + 215/108*al*Cf*Ca*ss36
          - 43/27*al*Cf*Ca*ss32
          - 43/36*al*Cf*Ca*ss26
          + 43/18*al*Cf*Ca*ss22
          - 281/1944*al*Cf*Ca*psip
          + 13/54*al*Cf*Ca*z3
          - 415/648*al*Cf^2
          + 1/729*al*Cf^2*psippp13
          + 10/9*al*Cf^2*ss36
          - 8/9*al*Cf^2*ss32
          - 2/3*al*Cf^2*ss26
          + 4/3*al*Cf^2*ss22
          + 5/972*al*Cf^2*psip
          - 1/18*al*Cf^2*z3
          + 43/1296*al*pi*Cf*Ca*sqrt3*ln3
          - 43/15552*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/54*al*pi*Cf^2*sqrt3*ln3
          - 1/648*al*pi*Cf^2*sqrt3*ln3^2
          + 281/2916*al*pi^2*Cf*Ca
          - 5/1458*al*pi^2*Cf^2
          + 1247/419904*al*pi^3*Cf*Ca*sqrt3
          + 29/17496*al*pi^3*Cf^2*sqrt3
          + 67/8748*al*pi^4*Cf*Ca
          - 8/2187*al*pi^4*Cf^2
          + 109/1944*al^2*Cf*Ca
          - 197/11664*al^2*Cf*Ca*psip
          + 89/3888*al^2*Cf^2
          - 43/5832*al^2*Cf^2*psip
          + 197/17496*al^2*pi^2*Cf*Ca
          + 43/8748*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_15*(
          + 221/243*Cf*Tf*Nf
          - 133/1458*Cf*Tf*Nf*psip
          - 15491/8640*Cf*Ca
          + 5/1728*Cf*Ca*psippp13
          - 221/72*Cf*Ca*ss36
          + 221/90*Cf*Ca*ss32
          + 221/120*Cf*Ca*ss26
          - 221/60*Cf*Ca*ss22
          + 13259/38880*Cf*Ca*psip
          + 49/720*Cf*Ca*z3
          + 53869/38880*Cf^2
          + 19/972*Cf^2*psippp13
          - 62/3*Cf^2*ss36
          + 248/15*Cf^2*ss32
          + 62/5*Cf^2*ss26
          - 124/5*Cf^2*ss22
          + 32849/29160*Cf^2*psip
          - 47/30*Cf^2*z3
          - 221/4320*pi*Cf*Ca*sqrt3*ln3
          + 221/51840*pi*Cf*Ca*sqrt3*ln3^2
          - 31/90*pi*Cf^2*sqrt3*ln3
          + 31/1080*pi*Cf^2*sqrt3*ln3^2
          + 133/2187*pi^2*Cf*Tf*Nf
          - 13259/58320*pi^2*Cf*Ca
          - 32849/43740*pi^2*Cf^2
          - 6409/1399680*pi^3*Cf*Ca*sqrt3
          - 899/29160*pi^3*Cf^2*sqrt3
          - 5/648*pi^4*Cf*Ca
          - 38/729*pi^4*Cf^2
          + 491/1728*al*Cf*Ca
          - 13/46656*al*Cf*Ca*psippp13
          - 65/72*al*Cf*Ca*ss36
          + 13/18*al*Cf*Ca*ss32
          + 13/24*al*Cf*Ca*ss26
          - 13/12*al*Cf*Ca*ss22
          - 61/7776*al*Cf*Ca*psip
          + 5/144*al*Cf*Ca*z3
          - 701/648*al*Cf^2
          + 13/5832*al*Cf^2*psippp13
          + 10/3*al*Cf^2*ss36
          - 8/3*al*Cf^2*ss32
          - 2*al*Cf^2*ss26
          + 4*al*Cf^2*ss22
          - 71/972*al*Cf^2*psip
          - 1/6*al*Cf^2*z3
          - 13/864*al*pi*Cf*Ca*sqrt3*ln3
          + 13/10368*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/18*al*pi*Cf^2*sqrt3*ln3
          - 1/216*al*pi*Cf^2*sqrt3*ln3^2
          + 61/11664*al*pi^2*Cf*Ca
          + 71/1458*al*pi^2*Cf^2
          - 377/279936*al*pi^3*Cf*Ca*sqrt3
          + 29/5832*al*pi^3*Cf^2*sqrt3
          + 13/17496*al*pi^4*Cf*Ca
          - 13/2187*al*pi^4*Cf^2
          + 167/1944*al^2*Cf*Ca
          - 373/11664*al^2*Cf*Ca*psip
          + 67/3888*al^2*Cf^2
          - 17/5832*al^2*Cf^2*psip
          + 373/17496*al^2*pi^2*Cf*Ca
          + 17/8748*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_14*(
          - 427/243*Cf*Tf*Nf
          + 107/486*Cf*Tf*Nf*psip
          + 53369/15552*Cf*Ca
          - 311/15552*Cf*Ca*psippp13
          + 3805/216*Cf*Ca*ss36
          - 761/54*Cf*Ca*ss32
          - 761/72*Cf*Ca*ss26
          + 761/36*Cf*Ca*ss22
          - 3551/2592*Cf*Ca*psip
          + 455/432*Cf*Ca*z3
          - 7429/2592*Cf^2
          - 5/243*Cf^2*psippp13
          + 770/27*Cf^2*ss36
          - 616/27*Cf^2*ss32
          - 154/9*Cf^2*ss26
          + 308/9*Cf^2*ss22
          - 9337/5832*Cf^2*psip
          + 91/54*Cf^2*z3
          + 761/2592*pi*Cf*Ca*sqrt3*ln3
          - 761/31104*pi*Cf*Ca*sqrt3*ln3^2
          + 77/162*pi*Cf^2*sqrt3*ln3
          - 77/1944*pi*Cf^2*sqrt3*ln3^2
          - 107/729*pi^2*Cf*Tf*Nf
          + 3551/3888*pi^2*Cf*Ca
          + 9337/8748*pi^2*Cf^2
          + 22069/839808*pi^3*Cf*Ca*sqrt3
          + 2233/52488*pi^3*Cf^2*sqrt3
          + 311/5832*pi^4*Cf*Ca
          + 40/729*pi^4*Cf^2
          - 4063/5184*al*Cf*Ca
          + 13/15552*al*Cf*Ca*psippp13
          + 155/72*al*Cf*Ca*ss36
          - 31/18*al*Cf*Ca*ss32
          - 31/24*al*Cf*Ca*ss26
          + 31/12*al*Cf*Ca*ss22
          + 151/7776*al*Cf*Ca*psip
          - 11/144*al*Cf*Ca*z3
          + 1739/648*al*Cf^2
          - 11/1944*al*Cf^2*psippp13
          - 70/9*al*Cf^2*ss36
          + 56/9*al*Cf^2*ss32
          + 14/3*al*Cf^2*ss26
          - 28/3*al*Cf^2*ss22
          + 19/108*al*Cf^2*psip
          + 7/18*al*Cf^2*z3
          + 31/864*al*pi*Cf*Ca*sqrt3*ln3
          - 31/10368*al*pi*Cf*Ca*sqrt3*ln3^2
          - 7/54*al*pi*Cf^2*sqrt3*ln3
          + 7/648*al*pi*Cf^2*sqrt3*ln3^2
          - 151/11664*al*pi^2*Cf*Ca
          - 19/162*al*pi^2*Cf^2
          + 899/279936*al*pi^3*Cf*Ca*sqrt3
          - 203/17496*al*pi^3*Cf^2*sqrt3
          - 13/5832*al*pi^4*Cf*Ca
          + 11/729*al*pi^4*Cf^2
          - 49/216*al^2*Cf*Ca
          + 299/3888*al^2*Cf*Ca*psip
          - 29/432*al^2*Cf^2
          + 31/1944*al^2*Cf^2*psip
          - 299/5832*al^2*pi^2*Cf*Ca
          - 31/2916*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_13*(
          - 5/81*Cf*Tf*Nf
          - 55/1458*Cf*Tf*Nf*psip
          + 11993/77760*Cf*Ca
          + 221/15552*Cf*Ca*psippp13
          - 2479/216*Cf*Ca*ss36
          + 2479/270*Cf*Ca*ss32
          + 2479/360*Cf*Ca*ss26
          - 2479/180*Cf*Ca*ss22
          + 26747/38880*Cf*Ca*psip
          - 2569/2160*Cf*Ca*z3
          + 3697/38880*Cf^2
          - 1/54*Cf^2*psippp13
          + 346/27*Cf^2*ss36
          - 1384/135*Cf^2*ss32
          - 346/45*Cf^2*ss26
          + 692/45*Cf^2*ss22
          - 19013/29160*Cf^2*psip
          + 391/270*Cf^2*z3
          - 2479/12960*pi*Cf*Ca*sqrt3*ln3
          + 2479/155520*pi*Cf*Ca*sqrt3*ln3^2
          + 173/810*pi*Cf^2*sqrt3*ln3
          - 173/9720*pi*Cf^2*sqrt3*ln3^2
          + 55/2187*pi^2*Cf*Tf*Nf
          - 26747/58320*pi^2*Cf*Ca
          + 19013/43740*pi^2*Cf^2
          - 71891/4199040*pi^3*Cf*Ca*sqrt3
          + 5017/262440*pi^3*Cf^2*sqrt3
          - 221/5832*pi^4*Cf*Ca
          + 4/81*pi^4*Cf^2
          + 1117/5184*al*Cf*Ca
          - 13/46656*al*Cf*Ca*psippp13
          - 25/72*al*Cf*Ca*ss36
          + 5/18*al*Cf*Ca*ss32
          + 5/24*al*Cf*Ca*ss26
          - 5/12*al*Cf*Ca*ss22
          - 29/7776*al*Cf*Ca*psip
          + 1/144*al*Cf*Ca*z3
          - 337/648*al*Cf^2
          + 7/5832*al*Cf^2*psippp13
          + 10/9*al*Cf^2*ss36
          - 8/9*al*Cf^2*ss32
          - 2/3*al*Cf^2*ss26
          + 4/3*al*Cf^2*ss22
          - 29/972*al*Cf^2*psip
          - 1/18*al*Cf^2*z3
          - 5/864*al*pi*Cf*Ca*sqrt3*ln3
          + 5/10368*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/54*al*pi*Cf^2*sqrt3*ln3
          - 1/648*al*pi*Cf^2*sqrt3*ln3^2
          + 29/11664*al*pi^2*Cf*Ca
          + 29/1458*al*pi^2*Cf^2
          - 145/279936*al*pi^3*Cf*Ca*sqrt3
          + 29/17496*al*pi^3*Cf^2*sqrt3
          + 13/17496*al*pi^4*Cf*Ca
          - 7/2187*al*pi^4*Cf^2
          + 107/1944*al^2*Cf*Ca
          - 151/11664*al^2*Cf*Ca*psip
          + 127/3888*al^2*Cf^2
          - 59/5832*al^2*Cf^2*psip
          + 151/17496*al^2*pi^2*Cf*Ca
          + 59/8748*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_12*(
          - 1123/972*Cf*Tf*Nf
          + 29/486*Cf*Tf*Nf*psip
          + 17369/15552*Cf*Ca
          - 1013/15552*Cf*Ca*psippp13
          + 12895/216*Cf*Ca*ss36
          - 2579/54*Cf*Ca*ss32
          - 2579/72*Cf*Ca*ss26
          + 2579/36*Cf*Ca*ss22
          - 8761/2592*Cf*Ca*psip
          + 2273/432*Cf*Ca*z3
          - 1039/2592*Cf^2
          + 95/1944*Cf^2*psippp13
          - 1120/27*Cf^2*ss36
          + 896/27*Cf^2*ss32
          + 224/9*Cf^2*ss26
          - 448/9*Cf^2*ss22
          + 13451/5832*Cf^2*psip
          - 233/54*Cf^2*z3
          + 2579/2592*pi*Cf*Ca*sqrt3*ln3
          - 2579/31104*pi*Cf*Ca*sqrt3*ln3^2
          - 56/81*pi*Cf^2*sqrt3*ln3
          + 14/243*pi*Cf^2*sqrt3*ln3^2
          - 29/729*pi^2*Cf*Tf*Nf
          + 8761/3888*pi^2*Cf*Ca
          - 13451/8748*pi^2*Cf^2
          + 74791/839808*pi^3*Cf*Ca*sqrt3
          - 406/6561*pi^3*Cf^2*sqrt3
          + 1013/5832*pi^4*Cf*Ca
          - 95/729*pi^4*Cf^2
          + 581/5184*al*Cf*Ca
          + 103/15552*al*Cf*Ca*psippp13
          - 415/72*al*Cf*Ca*ss36
          + 83/18*al*Cf*Ca*ss32
          + 83/24*al*Cf*Ca*ss26
          - 83/12*al*Cf*Ca*ss22
          + 2905/7776*al*Cf*Ca*psip
          - 89/144*al*Cf*Ca*z3
          + 52/81*al*Cf^2
          - 1/972*al*Cf^2*psippp13
          - 10/9*al*Cf^2*ss36
          + 8/9*al*Cf^2*ss32
          + 2/3*al*Cf^2*ss26
          - 4/3*al*Cf^2*ss22
          - 2/27*al*Cf^2*psip
          + 1/18*al*Cf^2*z3
          - 83/864*al*pi*Cf*Ca*sqrt3*ln3
          + 83/10368*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/54*al*pi*Cf^2*sqrt3*ln3
          + 1/648*al*pi*Cf^2*sqrt3*ln3^2
          - 2905/11664*al*pi^2*Cf*Ca
          + 4/81*al*pi^2*Cf^2
          - 2407/279936*al*pi^3*Cf*Ca*sqrt3
          - 29/17496*al*pi^3*Cf^2*sqrt3
          - 103/5832*al*pi^4*Cf*Ca
          + 2/729*al*pi^4*Cf^2
          - 1/54*al^2*Cf*Ca
          + 83/3888*al^2*Cf*Ca*psip
          + 1/27*al^2*Cf^2
          - 23/1944*al^2*Cf^2*psip
          - 83/5832*al^2*pi^2*Cf*Ca
          + 23/2916*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_11*(
          - 85/324*Cf*Tf*Nf
          + 23/1458*Cf*Tf*Nf*psip
          + 71993/77760*Cf*Ca
          + 455/15552*Cf*Ca*psippp13
          - 5509/216*Cf*Ca*ss36
          + 5509/270*Cf*Ca*ss32
          + 5509/360*Cf*Ca*ss26
          - 5509/180*Cf*Ca*ss22
          + 17599/12960*Cf*Ca*psip
          - 5599/2160*Cf*Ca*z3
          - 28253/38880*Cf^2
          - 1/24*Cf^2*psippp13
          + 976/27*Cf^2*ss36
          - 3904/135*Cf^2*ss32
          - 976/45*Cf^2*ss26
          + 1952/45*Cf^2*ss22
          - 56993/29160*Cf^2*psip
          + 931/270*Cf^2*z3
          - 5509/12960*pi*Cf*Ca*sqrt3*ln3
          + 5509/155520*pi*Cf*Ca*sqrt3*ln3^2
          + 244/405*pi*Cf^2*sqrt3*ln3
          - 61/1215*pi*Cf^2*sqrt3*ln3^2
          - 23/2187*pi^2*Cf*Tf*Nf
          - 17599/19440*pi^2*Cf*Ca
          + 56993/43740*pi^2*Cf^2
          - 159761/4199040*pi^3*Cf*Ca*sqrt3
          + 1769/32805*pi^3*Cf^2*sqrt3
          - 455/5832*pi^4*Cf*Ca
          + 1/9*pi^4*Cf^2
          - 431/5184*al*Cf*Ca
          - 103/46656*al*Cf*Ca*psippp13
          + 55/24*al*Cf*Ca*ss36
          - 11/6*al*Cf*Ca*ss32
          - 11/8*al*Cf*Ca*ss26
          + 11/4*al*Cf*Ca*ss22
          - 947/7776*al*Cf*Ca*psip
          + 3/16*al*Cf*Ca*z3
          + 13/81*al*Cf^2
          - 1/2916*al*Cf^2*psippp13
          - 10/9*al*Cf^2*ss36
          + 8/9*al*Cf^2*ss32
          + 2/3*al*Cf^2*ss26
          - 4/3*al*Cf^2*ss22
          + 13/243*al*Cf^2*psip
          + 1/18*al*Cf^2*z3
          + 11/288*al*pi*Cf*Ca*sqrt3*ln3
          - 11/3456*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/54*al*pi*Cf^2*sqrt3*ln3
          + 1/648*al*pi*Cf^2*sqrt3*ln3^2
          + 947/11664*al*pi^2*Cf*Ca
          - 26/729*al*pi^2*Cf^2
          + 319/93312*al*pi^3*Cf*Ca*sqrt3
          - 29/17496*al*pi^3*Cf^2*sqrt3
          + 103/17496*al*pi^4*Cf*Ca
          + 2/2187*al*pi^4*Cf^2
          - 7/486*al^2*Cf*Ca
          + 65/11664*al^2*Cf*Ca*psip
          - 1/486*al^2*Cf^2
          - 5/5832*al^2*Cf^2*psip
          - 65/17496*al^2*pi^2*Cf*Ca
          + 5/8748*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_10*(
          - 3185/1944*Cf*Tf*Nf
          + 163/1458*Cf*Tf*Nf*psip
          + 97499/19440*Cf*Ca
          + 29/864*Cf*Ca*psippp13
          - 391/12*Cf*Ca*ss36
          + 391/15*Cf*Ca*ss32
          + 391/20*Cf*Ca*ss26
          - 391/10*Cf*Ca*ss22
          + 7333/4860*Cf*Ca*psip
          - 19/5*Cf*Ca*z3
          - 4033/1440*Cf^2
          - 53/1944*Cf^2*psippp13
          + 319/9*Cf^2*ss36
          - 1276/45*Cf^2*ss32
          - 319/15*Cf^2*ss26
          + 638/15*Cf^2*ss22
          - 60641/29160*Cf^2*psip
          + 122/45*Cf^2*z3
          - 391/720*pi*Cf*Ca*sqrt3*ln3
          + 391/8640*pi*Cf*Ca*sqrt3*ln3^2
          + 319/540*pi*Cf^2*sqrt3*ln3
          - 319/6480*pi*Cf^2*sqrt3*ln3^2
          - 163/2187*pi^2*Cf*Tf*Nf
          - 7333/7290*pi^2*Cf*Ca
          + 60641/43740*pi^2*Cf^2
          - 11339/233280*pi^3*Cf*Ca*sqrt3
          + 9251/174960*pi^3*Cf^2*sqrt3
          - 29/324*pi^4*Cf*Ca
          + 53/729*pi^4*Cf^2
          - 25/36*al*Cf*Ca
          - 85/23328*al*Cf*Ca*psippp13
          + 175/36*al*Cf*Ca*ss36
          - 35/9*al*Cf*Ca*ss32
          - 35/12*al*Cf*Ca*ss26
          + 35/6*al*Cf*Ca*ss22
          - 365/1944*al*Cf*Ca*psip
          + 19/36*al*Cf*Ca*z3
          + 287/648*al*Cf^2
          - 19/5832*al*Cf^2*psippp13
          - 50/9*al*Cf^2*ss36
          + 40/9*al*Cf^2*ss32
          + 10/3*al*Cf^2*ss26
          - 20/3*al*Cf^2*ss22
          + 113/243*al*Cf^2*psip
          + 5/18*al*Cf^2*z3
          + 35/432*al*pi*Cf*Ca*sqrt3*ln3
          - 35/5184*al*pi*Cf*Ca*sqrt3*ln3^2
          - 5/54*al*pi*Cf^2*sqrt3*ln3
          + 5/648*al*pi*Cf^2*sqrt3*ln3^2
          + 365/2916*al*pi^2*Cf*Ca
          - 226/729*al*pi^2*Cf^2
          + 1015/139968*al*pi^3*Cf*Ca*sqrt3
          - 145/17496*al*pi^3*Cf^2*sqrt3
          + 85/8748*al*pi^4*Cf*Ca
          + 19/2187*al*pi^4*Cf^2
          - 941/7776*al^2*Cf*Ca
          + 451/11664*al^2*Cf*Ca*psip
          - 73/3888*al^2*Cf^2
          + 119/5832*al^2*Cf^2*psip
          - 451/17496*al^2*pi^2*Cf*Ca
          - 119/8748*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_9*(
          + 14669/5832*Cf*Tf*Nf
          - 59/486*Cf*Tf*Nf*psip
          - 99155/11664*Cf*Ca
          - 827/7776*Cf*Ca*psippp13
          + 10585/108*Cf*Ca*ss36
          - 2117/27*Cf*Ca*ss32
          - 2117/36*Cf*Ca*ss26
          + 2117/18*Cf*Ca*ss22
          - 4871/972*Cf*Ca*psip
          + 569/54*Cf*Ca*z3
          + 108467/23328*Cf^2
          + 65/648*Cf^2*psippp13
          - 2755/27*Cf^2*ss36
          + 2204/27*Cf^2*ss32
          + 551/9*Cf^2*ss26
          - 1102/9*Cf^2*ss22
          + 11189/1944*Cf^2*psip
          - 244/27*Cf^2*z3
          + 2117/1296*pi*Cf*Ca*sqrt3*ln3
          - 2117/15552*pi*Cf*Ca*sqrt3*ln3^2
          - 551/324*pi*Cf^2*sqrt3*ln3
          + 551/3888*pi*Cf^2*sqrt3*ln3^2
          + 59/729*pi^2*Cf*Tf*Nf
          + 4871/1458*pi^2*Cf*Ca
          - 11189/2916*pi^2*Cf^2
          + 61393/419904*pi^3*Cf*Ca*sqrt3
          - 15979/104976*pi^3*Cf^2*sqrt3
          + 827/2916*pi^4*Cf*Ca
          - 65/243*pi^4*Cf^2
          + 101/108*al*Cf*Ca
          + 73/7776*al*Cf*Ca*psippp13
          - 1115/108*al*Cf*Ca*ss36
          + 223/27*al*Cf*Ca*ss32
          + 223/36*al*Cf*Ca*ss26
          - 223/18*al*Cf*Ca*ss22
          + 313/648*al*Cf*Ca*psip
          - 125/108*al*Cf*Ca*z3
          + 25/216*al*Cf^2
          + 7/1944*al*Cf^2*psippp13
          + 70/9*al*Cf^2*ss36
          - 56/9*al*Cf^2*ss32
          - 14/3*al*Cf^2*ss26
          + 28/3*al*Cf^2*ss22
          - 7/9*al*Cf^2*psip
          - 7/18*al*Cf^2*z3
          - 223/1296*al*pi*Cf*Ca*sqrt3*ln3
          + 223/15552*al*pi*Cf*Ca*sqrt3*ln3^2
          + 7/54*al*pi*Cf^2*sqrt3*ln3
          - 7/648*al*pi*Cf^2*sqrt3*ln3^2
          - 313/972*al*pi^2*Cf*Ca
          + 14/27*al*pi^2*Cf^2
          - 6467/419904*al*pi^3*Cf*Ca*sqrt3
          + 203/17496*al*pi^3*Cf^2*sqrt3
          - 73/2916*al*pi^4*Cf*Ca
          - 7/729*al*pi^4*Cf^2
          + 329/2592*al^2*Cf*Ca
          - 163/3888*al^2*Cf*Ca*psip
          + 1/1296*al^2*Cf^2
          - 47/1944*al^2*Cf^2*psip
          + 163/5832*al^2*pi^2*Cf*Ca
          + 47/2916*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_8*(
          + 4441/5832*Cf*Tf*Nf
          - 149/1458*Cf*Tf*Nf*psip
          - 89219/58320*Cf*Ca
          + 305/7776*Cf*Ca*psippp13
          - 3547/108*Cf*Ca*ss36
          + 3547/135*Cf*Ca*ss32
          + 3547/180*Cf*Ca*ss26
          - 3547/90*Cf*Ca*ss22
          + 9689/4860*Cf*Ca*psip
          - 793/270*Cf*Ca*z3
          + 111011/116640*Cf^2
          - 89/1944*Cf^2*psippp13
          + 841/27*Cf^2*ss36
          - 3364/135*Cf^2*ss32
          - 841/45*Cf^2*ss26
          + 1682/45*Cf^2*ss22
          - 46553/29160*Cf^2*psip
          + 488/135*Cf^2*z3
          - 3547/6480*pi*Cf*Ca*sqrt3*ln3
          + 3547/77760*pi*Cf*Ca*sqrt3*ln3^2
          + 841/1620*pi*Cf^2*sqrt3*ln3
          - 841/19440*pi*Cf^2*sqrt3*ln3^2
          + 149/2187*pi^2*Cf*Tf*Nf
          - 9689/7290*pi^2*Cf*Ca
          + 46553/43740*pi^2*Cf^2
          - 102863/2099520*pi^3*Cf*Ca*sqrt3
          + 24389/524880*pi^3*Cf^2*sqrt3
          - 305/2916*pi^4*Cf*Ca
          + 89/729*pi^4*Cf^2
          + 49/108*al*Cf*Ca
          - 49/23328*al*Cf*Ca*psippp13
          + 65/108*al*Cf*Ca*ss36
          - 13/27*al*Cf*Ca*ss32
          - 13/36*al*Cf*Ca*ss26
          + 13/18*al*Cf*Ca*ss22
          - 209/1944*al*Cf*Ca*psip
          + 11/108*al*Cf*Ca*z3
          - 649/648*al*Cf^2
          + 17/5832*al*Cf^2*psippp13
          + 10/3*al*Cf^2*ss36
          - 8/3*al*Cf^2*ss32
          - 2*al*Cf^2*ss26
          + 4*al*Cf^2*ss22
          - 37/243*al*Cf^2*psip
          - 1/6*al*Cf^2*z3
          + 13/1296*al*pi*Cf*Ca*sqrt3*ln3
          - 13/15552*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/18*al*pi*Cf^2*sqrt3*ln3
          - 1/216*al*pi*Cf^2*sqrt3*ln3^2
          + 209/2916*al*pi^2*Cf*Ca
          + 74/729*al*pi^2*Cf^2
          + 377/419904*al*pi^3*Cf*Ca*sqrt3
          + 29/5832*al*pi^3*Cf^2*sqrt3
          + 49/8748*al*pi^4*Cf*Ca
          - 17/2187*al*pi^4*Cf^2
          + 895/7776*al^2*Cf*Ca
          - 413/11664*al^2*Cf*Ca*psip
          + 143/3888*al^2*Cf^2
          - 97/5832*al^2*Cf^2*psip
          + 413/17496*al^2*pi^2*Cf*Ca
          + 97/8748*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_7*(
          - 496/243*Cf*Tf*Nf
          + 436/729*Cf*Tf*Nf*psip
          - 446/81*Cf*Ca
          - 67/81*Cf*Ca*psippp13
          + 2120/3*Cf*Ca*ss36
          - 1696/3*Cf*Ca*ss32
          - 424*Cf*Ca*ss26
          + 848*Cf*Ca*ss22
          - 9370/243*Cf*Ca*psip
          - 16/81*Cf*Ca*psip^2
          + 209/3*Cf*Ca*z3
          + 847/243*Cf^2
          + 229/243*Cf^2*psippp13
          - 760*Cf^2*ss36
          + 608*Cf^2*ss32
          + 456*Cf^2*ss26
          - 912*Cf^2*ss22
          + 27689/729*Cf^2*psip
          + 32/81*Cf^2*psip^2
          - 224/3*Cf^2*z3
          + 106/9*pi*Cf*Ca*sqrt3*ln3
          - 53/54*pi*Cf*Ca*sqrt3*ln3^2
          - 38/3*pi*Cf^2*sqrt3*ln3
          + 19/18*pi*Cf^2*sqrt3*ln3^2
          - 872/2187*pi^2*Cf*Tf*Nf
          + 18740/729*pi^2*Cf*Ca
          + 64/243*pi^2*Cf*Ca*psip
          - 55378/2187*pi^2*Cf^2
          - 128/243*pi^2*Cf^2*psip
          + 1537/1458*pi^3*Cf*Ca*sqrt3
          - 551/486*pi^3*Cf^2*sqrt3
          + 1544/729*pi^4*Cf*Ca
          - 568/243*pi^4*Cf^2
          - 199/162*al*Cf*Ca
          + 127/1458*al*Cf*Ca*psippp13
          - 700/9*al*Cf*Ca*ss36
          + 560/9*al*Cf*Ca*ss32
          + 140/3*al*Cf*Ca*ss26
          - 280/3*al*Cf*Ca*ss22
          + 2455/486*al*Cf*Ca*psip
          - 67/9*al*Cf*Ca*z3
          + 682/81*al*Cf^2
          - 13/729*al*Cf^2*psippp13
          + 80/9*al*Cf^2*ss36
          - 64/9*al*Cf^2*ss32
          - 16/3*al*Cf^2*ss26
          + 32/3*al*Cf^2*ss22
          - 472/243*al*Cf^2*psip
          - 4/9*al*Cf^2*z3
          - 35/27*al*pi*Cf*Ca*sqrt3*ln3
          + 35/324*al*pi*Cf*Ca*sqrt3*ln3^2
          + 4/27*al*pi*Cf^2*sqrt3*ln3
          - 1/81*al*pi*Cf^2*sqrt3*ln3^2
          - 2455/729*al*pi^2*Cf*Ca
          + 944/729*al*pi^2*Cf^2
          - 1015/8748*al*pi^3*Cf*Ca*sqrt3
          + 29/2187*al*pi^3*Cf^2*sqrt3
          - 508/2187*al*pi^4*Cf*Ca
          + 104/2187*al*pi^4*Cf^2
          - 343/486*al^2*Cf*Ca
          + 301/1458*al^2*Cf*Ca*psip
          - 92/243*al^2*Cf^2
          + 89/729*al^2*Cf^2*psip
          - 301/2187*al^2*pi^2*Cf*Ca
          - 178/2187*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_6*(
          - 349/243*Cf*Tf*Nf
          + 310/729*Cf*Tf*Nf*psip
          - 3781/972*Cf*Ca
          - 1045/1944*Cf*Ca*psippp13
          + 4175/9*Cf*Ca*ss36
          - 3340/9*Cf*Ca*ss32
          - 835/3*Cf*Ca*ss26
          + 1670/3*Cf*Ca*ss22
          - 18731/729*Cf*Ca*psip
          - 8/81*Cf*Ca*psip^2
          + 410/9*Cf*Ca*z3
          + 797/324*Cf^2
          + 227/486*Cf^2*psippp13
          - 3280/9*Cf^2*ss36
          + 2624/9*Cf^2*ss32
          + 656/3*Cf^2*ss26
          - 1312/3*Cf^2*ss22
          + 8467/486*Cf^2*psip
          + 16/81*Cf^2*psip^2
          - 334/9*Cf^2*z3
          + 835/108*pi*Cf*Ca*sqrt3*ln3
          - 835/1296*pi*Cf*Ca*sqrt3*ln3^2
          - 164/27*pi*Cf^2*sqrt3*ln3
          + 41/81*pi*Cf^2*sqrt3*ln3^2
          - 620/2187*pi^2*Cf*Tf*Nf
          + 37462/2187*pi^2*Cf*Ca
          + 32/243*pi^2*Cf*Ca*psip
          - 8467/729*pi^2*Cf^2
          - 64/243*pi^2*Cf^2*psip
          + 24215/34992*pi^3*Cf*Ca*sqrt3
          - 1189/2187*pi^3*Cf^2*sqrt3
          + 1013/729*pi^4*Cf*Ca
          - 844/729*pi^4*Cf^2
          - 137/162*al*Cf*Ca
          + 139/1944*al*Cf*Ca*psippp13
          - 545/9*al*Cf*Ca*ss36
          + 436/9*al*Cf*Ca*ss32
          + 109/3*al*Cf*Ca*ss26
          - 218/3*al*Cf*Ca*ss22
          + 1855/486*al*Cf*Ca*psip
          - 56/9*al*Cf*Ca*z3
          + 731/162*al*Cf^2
          - 7/486*al*Cf^2*psippp13
          - 40/9*al*Cf^2*ss36
          + 32/9*al*Cf^2*ss32
          + 8/3*al*Cf^2*ss26
          - 16/3*al*Cf^2*ss22
          + 5/243*al*Cf^2*psip
          + 2/9*al*Cf^2*z3
          - 109/108*al*pi*Cf*Ca*sqrt3*ln3
          + 109/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*al*pi*Cf^2*sqrt3*ln3
          + 1/162*al*pi*Cf^2*sqrt3*ln3^2
          - 1855/729*al*pi^2*Cf*Ca
          - 10/729*al*pi^2*Cf^2
          - 3161/34992*al*pi^3*Cf*Ca*sqrt3
          - 29/4374*al*pi^3*Cf^2*sqrt3
          - 139/729*al*pi^4*Cf*Ca
          + 28/729*al*pi^4*Cf^2
          - 53/108*al^2*Cf*Ca
          + 47/324*al^2*Cf*Ca*psip
          - 49/108*al^2*Cf^2
          + 23/162*al^2*Cf^2*psip
          - 47/486*al^2*pi^2*Cf*Ca
          - 23/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_5*(
          - 260/81*Cf*Tf*Nf
          + 224/243*Cf*Tf*Nf*psip
          + 845/243*Cf*Ca
          - 329/972*Cf*Ca*psippp13
          + 2590/9*Cf*Ca*ss36
          - 2072/9*Cf*Ca*ss32
          - 518/3*Cf*Ca*ss26
          + 1036/3*Cf*Ca*ss22
          - 25285/1458*Cf*Ca*psip
          + 247/9*Cf*Ca*z3
          - 1576/243*Cf^2
          + 38/243*Cf^2*psippp13
          - 200/3*Cf^2*ss36
          + 160/3*Cf^2*ss32
          + 40*Cf^2*ss26
          - 80*Cf^2*ss22
          + 1714/729*Cf^2*psip
          - 12*Cf^2*z3
          + 259/54*pi*Cf*Ca*sqrt3*ln3
          - 259/648*pi*Cf*Ca*sqrt3*ln3^2
          - 10/9*pi*Cf^2*sqrt3*ln3
          + 5/54*pi*Cf^2*sqrt3*ln3^2
          - 448/729*pi^2*Cf*Tf*Nf
          + 25285/2187*pi^2*Cf*Ca
          - 3428/2187*pi^2*Cf^2
          + 7511/17496*pi^3*Cf*Ca*sqrt3
          - 145/1458*pi^3*Cf^2*sqrt3
          + 658/729*pi^4*Cf*Ca
          - 304/729*pi^4*Cf^2
          - 299/81*al*Cf*Ca
          + 103/2916*al*Cf*Ca*psippp13
          - 50/3*al*Cf*Ca*ss36
          + 40/3*al*Cf*Ca*ss32
          + 10*al*Cf*Ca*ss26
          - 20*al*Cf*Ca*ss22
          + 40/27*al*Cf*Ca*psip
          - 3*al*Cf*Ca*z3
          + 100/9*al*Cf^2
          - 20/729*al*Cf^2*psippp13
          - 320/9*al*Cf^2*ss36
          + 256/9*al*Cf^2*ss32
          + 64/3*al*Cf^2*ss26
          - 128/3*al*Cf^2*ss22
          + 122/81*al*Cf^2*psip
          + 16/9*al*Cf^2*z3
          - 5/18*al*pi*Cf*Ca*sqrt3*ln3
          + 5/216*al*pi*Cf*Ca*sqrt3*ln3^2
          - 16/27*al*pi*Cf^2*sqrt3*ln3
          + 4/81*al*pi*Cf^2*sqrt3*ln3^2
          - 80/81*al*pi^2*Cf*Ca
          - 244/243*al*pi^2*Cf^2
          - 145/5832*al*pi^3*Cf*Ca*sqrt3
          - 116/2187*al*pi^3*Cf^2*sqrt3
          - 206/2187*al*pi^4*Cf*Ca
          + 160/2187*al*pi^4*Cf^2
          - 539/486*al^2*Cf*Ca
          + 232/729*al^2*Cf*Ca*psip
          - 151/243*al^2*Cf^2
          + 136/729*al^2*Cf^2*psip
          - 464/2187*al^2*pi^2*Cf*Ca
          - 272/2187*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_4*(
          - 1499/243*Cf*Tf*Nf
          + 1262/729*Cf*Tf*Nf*psip
          + 4897/324*Cf*Ca
          - 65/648*Cf*Ca*psippp13
          + 65*Cf*Ca*ss36
          - 52*Cf*Ca*ss32
          - 39*Cf*Ca*ss26
          + 78*Cf*Ca*ss22
          - 3143/486*Cf*Ca*psip
          + 4/81*Cf*Ca*psip^2
          + 5*Cf*Ca*z3
          - 21547/972*Cf^2
          - 58/243*Cf^2*psippp13
          + 1000/3*Cf^2*ss36
          - 800/3*Cf^2*ss32
          - 200*Cf^2*ss26
          + 400*Cf^2*ss22
          - 27799/1458*Cf^2*psip
          - 8/81*Cf^2*psip^2
          + 22*Cf^2*z3
          + 13/12*pi*Cf*Ca*sqrt3*ln3
          - 13/144*pi*Cf*Ca*sqrt3*ln3^2
          + 50/9*pi*Cf^2*sqrt3*ln3
          - 25/54*pi*Cf^2*sqrt3*ln3^2
          - 2524/2187*pi^2*Cf*Tf*Nf
          + 3143/729*pi^2*Cf*Ca
          - 16/243*pi^2*Cf*Ca*psip
          + 27799/2187*pi^2*Cf^2
          + 32/243*pi^2*Cf^2*psip
          + 377/3888*pi^3*Cf*Ca*sqrt3
          + 725/1458*pi^3*Cf^2*sqrt3
          + 211/729*pi^4*Cf*Ca
          + 16/27*pi^4*Cf^2
          - 652/81*al*Cf*Ca
          - 37/5832*al*Cf*Ca*psippp13
          + 325/9*al*Cf*Ca*ss36
          - 260/9*al*Cf*Ca*ss32
          - 65/3*al*Cf*Ca*ss26
          + 130/3*al*Cf*Ca*ss22
          - 284/243*al*Cf*Ca*psip
          + 7/9*al*Cf*Ca*z3
          + 3733/162*al*Cf^2
          - 35/729*al*Cf^2*psippp13
          - 680/9*al*Cf^2*ss36
          + 544/9*al*Cf^2*ss32
          + 136/3*al*Cf^2*ss26
          - 272/3*al*Cf^2*ss22
          + 655/243*al*Cf^2*psip
          + 34/9*al*Cf^2*z3
          + 65/108*al*pi*Cf*Ca*sqrt3*ln3
          - 65/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          - 34/27*al*pi*Cf^2*sqrt3*ln3
          + 17/162*al*pi*Cf^2*sqrt3*ln3^2
          + 568/729*al*pi^2*Cf*Ca
          - 1310/729*al*pi^2*Cf^2
          + 1885/34992*al*pi^3*Cf*Ca*sqrt3
          - 493/4374*al*pi^3*Cf^2*sqrt3
          + 37/2187*al*pi^4*Cf*Ca
          + 280/2187*al*pi^4*Cf^2
          - 2083/972*al^2*Cf*Ca
          + 1753/2916*al^2*Cf*Ca*psip
          - 799/972*al^2*Cf^2
          + 347/1458*al^2*Cf^2*psip
          - 1753/4374*al^2*pi^2*Cf*Ca
          - 347/2187*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_3*(
          + 496/729*Cf*Tf*Nf
          - 436/2187*Cf*Tf*Nf*psip
          + 446/243*Cf*Ca
          + 67/243*Cf*Ca*psippp13
          - 2120/9*Cf*Ca*ss36
          + 1696/9*Cf*Ca*ss32
          + 424/3*Cf*Ca*ss26
          - 848/3*Cf*Ca*ss22
          + 9370/729*Cf*Ca*psip
          + 16/243*Cf*Ca*psip^2
          - 209/9*Cf*Ca*z3
          - 847/729*Cf^2
          - 229/729*Cf^2*psippp13
          + 760/3*Cf^2*ss36
          - 608/3*Cf^2*ss32
          - 152*Cf^2*ss26
          + 304*Cf^2*ss22
          - 27689/2187*Cf^2*psip
          - 32/243*Cf^2*psip^2
          + 224/9*Cf^2*z3
          - 106/27*pi*Cf*Ca*sqrt3*ln3
          + 53/162*pi*Cf*Ca*sqrt3*ln3^2
          + 38/9*pi*Cf^2*sqrt3*ln3
          - 19/54*pi*Cf^2*sqrt3*ln3^2
          + 872/6561*pi^2*Cf*Tf*Nf
          - 18740/2187*pi^2*Cf*Ca
          - 64/729*pi^2*Cf*Ca*psip
          + 55378/6561*pi^2*Cf^2
          + 128/729*pi^2*Cf^2*psip
          - 1537/4374*pi^3*Cf*Ca*sqrt3
          + 551/1458*pi^3*Cf^2*sqrt3
          - 1544/2187*pi^4*Cf*Ca
          + 568/729*pi^4*Cf^2
          + 199/486*al*Cf*Ca
          - 127/4374*al*Cf*Ca*psippp13
          + 700/27*al*Cf*Ca*ss36
          - 560/27*al*Cf*Ca*ss32
          - 140/9*al*Cf*Ca*ss26
          + 280/9*al*Cf*Ca*ss22
          - 2455/1458*al*Cf*Ca*psip
          + 67/27*al*Cf*Ca*z3
          - 682/243*al*Cf^2
          + 13/2187*al*Cf^2*psippp13
          - 80/27*al*Cf^2*ss36
          + 64/27*al*Cf^2*ss32
          + 16/9*al*Cf^2*ss26
          - 32/9*al*Cf^2*ss22
          + 472/729*al*Cf^2*psip
          + 4/27*al*Cf^2*z3
          + 35/81*al*pi*Cf*Ca*sqrt3*ln3
          - 35/972*al*pi*Cf*Ca*sqrt3*ln3^2
          - 4/81*al*pi*Cf^2*sqrt3*ln3
          + 1/243*al*pi*Cf^2*sqrt3*ln3^2
          + 2455/2187*al*pi^2*Cf*Ca
          - 944/2187*al*pi^2*Cf^2
          + 1015/26244*al*pi^3*Cf*Ca*sqrt3
          - 29/6561*al*pi^3*Cf^2*sqrt3
          + 508/6561*al*pi^4*Cf*Ca
          - 104/6561*al*pi^4*Cf^2
          + 343/1458*al^2*Cf*Ca
          - 301/4374*al^2*Cf*Ca*psip
          + 92/729*al^2*Cf^2
          - 89/2187*al^2*Cf^2*psip
          + 301/6561*al^2*pi^2*Cf*Ca
          + 178/6561*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_2*(
          + 362/729*Cf*Tf*Nf
          - 332/2187*Cf*Tf*Nf*psip
          + 149/81*Cf*Ca
          + 35/162*Cf*Ca*psippp13
          - 560/3*Cf*Ca*ss36
          + 448/3*Cf*Ca*ss32
          + 112*Cf*Ca*ss26
          - 224*Cf*Ca*ss22
          + 2500/243*Cf*Ca*psip
          + 8/243*Cf*Ca*psip^2
          - 55/3*Cf*Ca*z3
          - 991/1458*Cf^2
          - 119/729*Cf^2*psippp13
          + 1120/9*Cf^2*ss36
          - 896/9*Cf^2*ss32
          - 224/3*Cf^2*ss26
          + 448/3*Cf^2*ss22
          - 12787/2187*Cf^2*psip
          - 16/243*Cf^2*psip^2
          + 116/9*Cf^2*z3
          - 28/9*pi*Cf*Ca*sqrt3*ln3
          + 7/27*pi*Cf*Ca*sqrt3*ln3^2
          + 56/27*pi*Cf^2*sqrt3*ln3
          - 14/81*pi*Cf^2*sqrt3*ln3^2
          + 664/6561*pi^2*Cf*Tf*Nf
          - 5000/729*pi^2*Cf*Ca
          - 32/729*pi^2*Cf*Ca*psip
          + 25574/6561*pi^2*Cf^2
          + 64/729*pi^2*Cf^2*psip
          - 203/729*pi^3*Cf*Ca*sqrt3
          + 406/2187*pi^3*Cf^2*sqrt3
          - 1228/2187*pi^4*Cf*Ca
          + 296/729*pi^4*Cf^2
          + 46/243*al*Cf*Ca
          - 131/4374*al*Cf*Ca*psippp13
          + 680/27*al*Cf*Ca*ss36
          - 544/27*al*Cf*Ca*ss32
          - 136/9*al*Cf*Ca*ss26
          + 272/9*al*Cf*Ca*ss22
          - 1126/729*al*Cf*Ca*psip
          + 71/27*al*Cf*Ca*z3
          - 407/243*al*Cf^2
          + 11/2187*al*Cf^2*psippp13
          + 80/27*al*Cf^2*ss36
          - 64/27*al*Cf^2*ss32
          - 16/9*al*Cf^2*ss26
          + 32/9*al*Cf^2*ss22
          - 76/729*al*Cf^2*psip
          - 4/27*al*Cf^2*z3
          + 34/81*al*pi*Cf*Ca*sqrt3*ln3
          - 17/486*al*pi*Cf*Ca*sqrt3*ln3^2
          + 4/81*al*pi*Cf^2*sqrt3*ln3
          - 1/243*al*pi*Cf^2*sqrt3*ln3^2
          + 2252/2187*al*pi^2*Cf*Ca
          + 152/2187*al*pi^2*Cf^2
          + 493/13122*al*pi^3*Cf*Ca*sqrt3
          + 29/6561*al*pi^3*Cf^2*sqrt3
          + 524/6561*al*pi^4*Cf*Ca
          - 88/6561*al*pi^4*Cf^2
          + 124/729*al^2*Cf*Ca
          - 227/4374*al^2*Cf*Ca*psip
          + 209/1458*al^2*Cf^2
          - 103/2187*al^2*Cf^2*psip
          + 227/6561*al^2*pi^2*Cf*Ca
          + 206/6561*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_1*(
          - 1163/729*Cf*Tf*Nf
          + 65/486*Cf*Tf*Nf*psip
          + 460201/116640*Cf*Ca
          - 1/72*Cf*Ca*psippp13
          + 179/18*Cf*Ca*ss36
          - 358/45*Cf*Ca*ss32
          - 179/30*Cf*Ca*ss26
          + 179/15*Cf*Ca*ss22
          - 1999/2430*Cf*Ca*psip
          + 143/360*Cf*Ca*z3
          - 152521/58320*Cf^2
          + 29/1944*Cf^2*psippp13
          - 32/27*Cf^2*ss36
          + 128/135*Cf^2*ss32
          + 32/45*Cf^2*ss26
          - 64/45*Cf^2*ss22
          - 779/29160*Cf^2*psip
          - 257/270*Cf^2*z3
          + 179/1080*pi*Cf*Ca*sqrt3*ln3
          - 179/12960*pi*Cf*Ca*sqrt3*ln3^2
          - 8/405*pi*Cf^2*sqrt3*ln3
          + 2/1215*pi*Cf^2*sqrt3*ln3^2
          - 65/729*pi^2*Cf*Tf*Nf
          + 1999/3645*pi^2*Cf*Ca
          + 779/43740*pi^2*Cf^2
          + 5191/349920*pi^3*Cf*Ca*sqrt3
          - 58/32805*pi^3*Cf^2*sqrt3
          + 1/27*pi^4*Cf*Ca
          - 29/729*pi^4*Cf^2
          - 1553/2592*al*Cf*Ca
          + 95/54*al*Cf*Ca*ss36
          - 38/27*al*Cf*Ca*ss32
          - 19/18*al*Cf*Ca*ss26
          + 19/9*al*Cf*Ca*ss22
          - 1/243*al*Cf*Ca*psip
          + 29/216*al*Cf*Ca*z3
          + 325/324*al*Cf^2
          - 7/1944*al*Cf^2*psippp13
          - 50/9*al*Cf^2*ss36
          + 40/9*al*Cf^2*ss32
          + 10/3*al*Cf^2*ss26
          - 20/3*al*Cf^2*ss22
          + 35/108*al*Cf^2*psip
          + 5/18*al*Cf^2*z3
          + 19/648*al*pi*Cf*Ca*sqrt3*ln3
          - 19/7776*al*pi*Cf*Ca*sqrt3*ln3^2
          - 5/54*al*pi*Cf^2*sqrt3*ln3
          + 5/648*al*pi*Cf^2*sqrt3*ln3^2
          + 2/729*al*pi^2*Cf*Ca
          - 35/162*al*pi^2*Cf^2
          + 551/209952*al*pi^3*Cf*Ca*sqrt3
          - 145/17496*al*pi^3*Cf^2*sqrt3
          + 7/729*al*pi^4*Cf^2
          - 173/1296*al^2*Cf*Ca
          + 181/3888*al^2*Cf*Ca*psip
          - 13/648*al^2*Cf^2
          + 29/1944*al^2*Cf^2*psip
          - 181/5832*al^2*pi^2*Cf*Ca
          - 29/2916*al^2*pi^2*Cf^2
          );


tottra3_msbar =

       + Sigma^{T3}_15*(
          - 1/24
          )

       + Sigma^{T3}_14*(
          + 5/72
          )

       + Sigma^{T3}_13*(
          + 1/72
          )

       + Sigma^{T3}_12*(
          + 5/72
          )

       + Sigma^{T3}_11*(
          + 1/72
          )

       + Sigma^{T3}_10*(
          - 1/12
          )

       + Sigma^{T3}_9*(
          + 5/36
          )

       + Sigma^{T3}_8*(
          + 1/36
          )

       + Sigma^{T3}_1*(
          - 1/36
          )

       + a*Sigma^{T3}_42*(
          - 1/54*Cf*psip
          + 1/81*pi^2*Cf
          - 1/162*al*Cf*psip
          + 1/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_41*(
          - 1/6*Cf
          - 1/18*al*Cf
          )

       + a*Sigma^{T3}_40*(
          - 1/9*Cf*psip
          + 2/27*pi^2*Cf
          - 1/27*al*Cf*psip
          + 2/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_38*(
          + 1/24*Cf
          - 1/18*Cf*psip
          + 1/27*pi^2*Cf
          + 1/72*al*Cf
          - 1/54*al*Cf*psip
          + 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_37*(
          + 1/12*Cf
          - 1/18*Cf*psip
          + 1/27*pi^2*Cf
          + 1/36*al*Cf
          - 1/54*al*Cf*psip
          + 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_36*(
          - 1/24*Cf
          + 1/18*Cf*psip
          - 1/27*pi^2*Cf
          - 1/72*al*Cf
          + 1/54*al*Cf*psip
          - 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_35*(
          - 1/12*Cf
          + 5/54*Cf*psip
          - 5/81*pi^2*Cf
          - 1/36*al*Cf
          + 5/162*al*Cf*psip
          - 5/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_34*(
          - 1/12*Cf
          + 1/54*Cf*psip
          - 1/81*pi^2*Cf
          - 1/36*al*Cf
          + 1/162*al*Cf*psip
          - 1/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_32*(
          + 1/6*Cf
          + 1/18*al*Cf
          )

       + a*Sigma^{T3}_30*(
          + 7/108*Cf
          - 1/81*Cf*psip
          + 2/243*pi^2*Cf
          - 7/108*al*Cf
          + 1/81*al*Cf*psip
          - 2/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_29*(
          + 11/108*Cf
          - 2/81*Cf*psip
          + 4/243*pi^2*Cf
          - 11/108*al*Cf
          + 2/81*al*Cf*psip
          - 4/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_28*(
          + 19/108*Cf
          - 4/81*Cf*psip
          + 8/243*pi^2*Cf
          - 19/108*al*Cf
          + 4/81*al*Cf*psip
          - 8/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_27*(
          - 7/108*Cf
          + 1/81*Cf*psip
          - 2/243*pi^2*Cf
          + 7/108*al*Cf
          - 1/81*al*Cf*psip
          + 2/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_26*(
          + 1/108*Cf
          - 1/81*Cf*psip
          + 2/243*pi^2*Cf
          - 1/108*al*Cf
          + 1/81*al*Cf*psip
          - 2/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_25*(
          - 23/108*Cf
          + 5/81*Cf*psip
          - 10/243*pi^2*Cf
          + 23/108*al*Cf
          - 5/81*al*Cf*psip
          + 10/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_23*(
          + 8/27*Cf
          - 8/81*Cf*psip
          + 16/243*pi^2*Cf
          - 8/27*al*Cf
          + 8/81*al*Cf*psip
          - 16/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_22*(
          - 8/9*Cf
          + 8/27*Cf*psip
          - 16/81*pi^2*Cf
          + 8/9*al*Cf
          - 8/27*al*Cf*psip
          + 16/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_21*(
          + 8/9*Cf
          - 8/27*Cf*psip
          + 16/81*pi^2*Cf
          - 8/9*al*Cf
          + 8/27*al*Cf*psip
          - 16/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_20*(
          - 8/9*Cf
          + 8/27*Cf*psip
          - 16/81*pi^2*Cf
          + 8/9*al*Cf
          - 8/27*al*Cf*psip
          + 16/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_19*(
          + 16/9*Cf
          - 16/27*Cf*psip
          + 32/81*pi^2*Cf
          - 16/9*al*Cf
          + 16/27*al*Cf*psip
          - 32/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_18*(
          - 5/24*Cf
          + 1/54*Cf*psip
          - 1/81*pi^2*Cf
          + 1/24*al*Cf
          - 1/54*al*Cf*psip
          + 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_17*(
          + 83/216*Cf
          - 7/162*Cf*psip
          + 7/243*pi^2*Cf
          - 23/216*al*Cf
          + 7/162*al*Cf*psip
          - 7/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_16*(
          + 7/216*Cf
          + 1/162*Cf*psip
          - 1/243*pi^2*Cf
          + 5/216*al*Cf
          - 1/162*al*Cf*psip
          + 1/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_15*(
          + 1/144*Cf
          - 1/144*al*Cf
          )

       + a*Sigma^{T3}_14*(
          + 23/432*Cf
          - 1/54*Cf*psip
          + 1/81*pi^2*Cf
          - 23/432*al*Cf
          + 1/54*al*Cf*psip
          - 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_13*(
          - 29/432*Cf
          + 1/54*Cf*psip
          - 1/81*pi^2*Cf
          + 29/432*al*Cf
          - 1/54*al*Cf*psip
          + 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_12*(
          - 67/432*Cf
          + 1/27*Cf*psip
          - 2/81*pi^2*Cf
          + 67/432*al*Cf
          - 1/27*al*Cf*psip
          + 2/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_11*(
          + 1/432*Cf
          - 1/432*al*Cf
          )

       + a*Sigma^{T3}_10*(
          + 7/24*Cf
          - 1/27*Cf*psip
          + 2/81*pi^2*Cf
          - 1/8*al*Cf
          + 1/27*al*Cf*psip
          - 2/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_9*(
          - 97/216*Cf
          + 4/81*Cf*psip
          - 8/243*pi^2*Cf
          + 37/216*al*Cf
          - 4/81*al*Cf*psip
          + 8/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_8*(
          - 29/216*Cf
          + 2/81*Cf*psip
          - 4/243*pi^2*Cf
          + 17/216*al*Cf
          - 2/81*al*Cf*psip
          + 4/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_7*(
          + 4/9*Cf
          - 4/27*Cf*psip
          + 8/81*pi^2*Cf
          - 4/9*al*Cf
          + 4/27*al*Cf*psip
          - 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_6*(
          + 43/54*Cf
          - 20/81*Cf*psip
          + 40/243*pi^2*Cf
          - 43/54*al*Cf
          + 20/81*al*Cf*psip
          - 40/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_5*(
          + 29/27*Cf
          - 26/81*Cf*psip
          + 52/243*pi^2*Cf
          - 29/27*al*Cf
          + 26/81*al*Cf*psip
          - 52/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_4*(
          + 23/18*Cf
          - 10/27*Cf*psip
          + 20/81*pi^2*Cf
          - 23/18*al*Cf
          + 10/27*al*Cf*psip
          - 20/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_3*(
          - 4/27*Cf
          + 4/81*Cf*psip
          - 8/243*pi^2*Cf
          + 4/27*al*Cf
          - 4/81*al*Cf*psip
          + 8/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_2*(
          - 2/9*Cf
          + 2/27*Cf*psip
          - 4/81*pi^2*Cf
          + 2/9*al*Cf
          - 2/27*al*Cf*psip
          + 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_1*(
          + 1/18*Cf
          - 5/324*Cf*psip
          + 5/486*pi^2*Cf
          - 1/18*al*Cf
          + 5/324*al*Cf*psip
          - 5/486*al*pi^2*Cf
          )

       + a^2*Sigma^{T3}_42*(
          + 16/243*Cf*Tf*Nf*psip
          + 7/1944*Cf*Ca*psippp13
          - 140/27*Cf*Ca*ss36
          + 112/27*Cf*Ca*ss32
          + 28/9*Cf*Ca*ss26
          - 56/9*Cf*Ca*ss22
          + 503/1944*Cf*Ca*psip
          - 1/81*Cf*Ca*psip^2
          - 13/54*Cf*Ca*z3
          + 1/1944*Cf^2*psippp13
          + 160/27*Cf^2*ss36
          - 128/27*Cf^2*ss32
          - 32/9*Cf^2*ss26
          + 64/9*Cf^2*ss22
          - 37/54*Cf^2*psip
          + 2/81*Cf^2*psip^2
          - 2/27*Cf^2*z3
          - 7/81*pi*Cf*Ca*sqrt3*ln3
          + 7/972*pi*Cf*Ca*sqrt3*ln3^2
          + 8/81*pi*Cf^2*sqrt3*ln3
          - 2/243*pi*Cf^2*sqrt3*ln3^2
          - 32/729*pi^2*Cf*Tf*Nf
          - 503/2916*pi^2*Cf*Ca
          + 4/243*pi^2*Cf*Ca*psip
          + 37/81*pi^2*Cf^2
          - 8/243*pi^2*Cf^2*psip
          - 203/26244*pi^3*Cf*Ca*sqrt3
          + 58/6561*pi^3*Cf^2*sqrt3
          - 11/729*pi^4*Cf*Ca
          + 7/729*pi^4*Cf^2
          + 1/1944*al*Cf*Ca*psippp13
          - 20/27*al*Cf*Ca*ss36
          + 16/27*al*Cf*Ca*ss32
          + 4/9*al*Cf*Ca*ss26
          - 8/9*al*Cf*Ca*ss22
          + 2/81*al*Cf*Ca*psip
          - 1/54*al*Cf*Ca*z3
          + 1/1944*al*Cf^2*psippp13
          + 40/27*al*Cf^2*ss36
          - 32/27*al*Cf^2*ss32
          - 8/9*al*Cf^2*ss26
          + 16/9*al*Cf^2*ss22
          - 25/162*al*Cf^2*psip
          - 2/27*al*Cf^2*z3
          - 1/81*al*pi*Cf*Ca*sqrt3*ln3
          + 1/972*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/81*al*pi*Cf^2*sqrt3*ln3
          - 1/486*al*pi*Cf^2*sqrt3*ln3^2
          - 4/243*al*pi^2*Cf*Ca
          + 25/243*al*pi^2*Cf^2
          - 29/26244*al*pi^3*Cf*Ca*sqrt3
          + 29/13122*al*pi^3*Cf^2*sqrt3
          - 1/729*al*pi^4*Cf*Ca
          - 1/729*al*pi^4*Cf^2
          - 5/648*al^2*Cf*Ca*psip
          + 5/972*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T3}_41*(
          + 19/27*Cf*Tf*Nf
          - 2/27*Cf*Tf*Nf*psip
          - 257/108*Cf*Ca
          + 1/216*Cf*Ca*psippp13
          - 55/9*Cf*Ca*ss36
          + 44/9*Cf*Ca*ss32
          + 11/3*Cf*Ca*ss26
          - 22/3*Cf*Ca*ss22
          + 47/54*Cf*Ca*psip
          - 4/81*Cf*Ca*psip^2
          + 2/9*Cf*Ca*z3
          + 73/36*Cf^2
          - 1/81*Cf^2*psippp13
          + 160/9*Cf^2*ss36
          - 128/9*Cf^2*ss32
          - 32/3*Cf^2*ss26
          + 64/3*Cf^2*ss22
          - 115/54*Cf^2*psip
          + 8/81*Cf^2*psip^2
          - 2/9*Cf^2*z3
          - 11/108*pi*Cf*Ca*sqrt3*ln3
          + 11/1296*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*pi*Cf^2*sqrt3*ln3
          - 2/81*pi*Cf^2*sqrt3*ln3^2
          + 4/81*pi^2*Cf*Tf*Nf
          - 47/81*pi^2*Cf*Ca
          + 16/243*pi^2*Cf*Ca*psip
          + 115/81*pi^2*Cf^2
          - 32/243*pi^2*Cf^2*psip
          - 319/34992*pi^3*Cf*Ca*sqrt3
          + 58/2187*pi^3*Cf^2*sqrt3
          - 25/729*pi^4*Cf*Ca
          + 56/729*pi^4*Cf^2
          - 5/18*al*Cf*Ca
          - 1/648*al*Cf*Ca*psippp13
          + 5/9*al*Cf*Ca*ss36
          - 4/9*al*Cf*Ca*ss32
          - 1/3*al*Cf*Ca*ss26
          + 2/3*al*Cf*Ca*ss22
          + 2/9*al*Cf*Ca*z3
          + 5/18*al*Cf^2
          + 40/9*al*Cf^2*ss36
          - 32/9*al*Cf^2*ss32
          - 8/3*al*Cf^2*ss26
          + 16/3*al*Cf^2*ss22
          - 5/9*al*Cf^2*psip
          - 2/9*al*Cf^2*z3
          + 1/108*al*pi*Cf*Ca*sqrt3*ln3
          - 1/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/27*al*pi*Cf^2*sqrt3*ln3
          - 1/162*al*pi*Cf^2*sqrt3*ln3^2
          + 10/27*al*pi^2*Cf^2
          + 29/34992*al*pi^3*Cf*Ca*sqrt3
          + 29/4374*al*pi^3*Cf^2*sqrt3
          + 1/243*al*pi^4*Cf*Ca
          - 1/12*al^2*Cf*Ca
          + 1/108*al^2*Cf*Ca*psip
          + 1/36*al^2*Cf^2
          - 1/54*al^2*Cf^2*psip
          - 1/162*al^2*pi^2*Cf*Ca
          + 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_40*(
          + 32/81*Cf*Tf*Nf*psip
          + 7/324*Cf*Ca*psippp13
          - 280/9*Cf*Ca*ss36
          + 224/9*Cf*Ca*ss32
          + 56/3*Cf*Ca*ss26
          - 112/3*Cf*Ca*ss22
          + 503/324*Cf*Ca*psip
          - 2/27*Cf*Ca*psip^2
          - 13/9*Cf*Ca*z3
          + 1/324*Cf^2*psippp13
          + 320/9*Cf^2*ss36
          - 256/9*Cf^2*ss32
          - 64/3*Cf^2*ss26
          + 128/3*Cf^2*ss22
          - 37/9*Cf^2*psip
          + 4/27*Cf^2*psip^2
          - 4/9*Cf^2*z3
          - 14/27*pi*Cf*Ca*sqrt3*ln3
          + 7/162*pi*Cf*Ca*sqrt3*ln3^2
          + 16/27*pi*Cf^2*sqrt3*ln3
          - 4/81*pi*Cf^2*sqrt3*ln3^2
          - 64/243*pi^2*Cf*Tf*Nf
          - 503/486*pi^2*Cf*Ca
          + 8/81*pi^2*Cf*Ca*psip
          + 74/27*pi^2*Cf^2
          - 16/81*pi^2*Cf^2*psip
          - 203/4374*pi^3*Cf*Ca*sqrt3
          + 116/2187*pi^3*Cf^2*sqrt3
          - 22/243*pi^4*Cf*Ca
          + 14/243*pi^4*Cf^2
          + 1/324*al*Cf*Ca*psippp13
          - 40/9*al*Cf*Ca*ss36
          + 32/9*al*Cf*Ca*ss32
          + 8/3*al*Cf*Ca*ss26
          - 16/3*al*Cf*Ca*ss22
          + 4/27*al*Cf*Ca*psip
          - 1/9*al*Cf*Ca*z3
          + 1/324*al*Cf^2*psippp13
          + 80/9*al*Cf^2*ss36
          - 64/9*al*Cf^2*ss32
          - 16/3*al*Cf^2*ss26
          + 32/3*al*Cf^2*ss22
          - 25/27*al*Cf^2*psip
          - 4/9*al*Cf^2*z3
          - 2/27*al*pi*Cf*Ca*sqrt3*ln3
          + 1/162*al*pi*Cf*Ca*sqrt3*ln3^2
          + 4/27*al*pi*Cf^2*sqrt3*ln3
          - 1/81*al*pi*Cf^2*sqrt3*ln3^2
          - 8/81*al*pi^2*Cf*Ca
          + 50/81*al*pi^2*Cf^2
          - 29/4374*al*pi^3*Cf*Ca*sqrt3
          + 29/2187*al*pi^3*Cf^2*sqrt3
          - 2/243*al*pi^4*Cf*Ca
          - 2/243*al*pi^4*Cf^2
          - 5/108*al^2*Cf*Ca*psip
          + 5/162*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T3}_38*(
          - 19/108*Cf*Tf*Nf
          + 35/162*Cf*Tf*Nf*psip
          + 257/432*Cf*Ca
          + 25/2592*Cf*Ca*psippp13
          - 505/36*Cf*Ca*ss36
          + 101/9*Cf*Ca*ss32
          + 101/12*Cf*Ca*ss26
          - 101/6*Cf*Ca*ss22
          + 181/324*Cf*Ca*psip
          - 2/81*Cf*Ca*psip^2
          - 7/9*Cf*Ca*z3
          - 73/144*Cf^2
          + 1/216*Cf^2*psippp13
          + 40/3*Cf^2*ss36
          - 32/3*Cf^2*ss32
          - 8*Cf^2*ss26
          + 16*Cf^2*ss22
          - 329/216*Cf^2*psip
          + 4/81*Cf^2*psip^2
          - 1/6*Cf^2*z3
          - 101/432*pi*Cf*Ca*sqrt3*ln3
          + 101/5184*pi*Cf*Ca*sqrt3*ln3^2
          + 2/9*pi*Cf^2*sqrt3*ln3
          - 1/54*pi*Cf^2*sqrt3*ln3^2
          - 35/243*pi^2*Cf*Tf*Nf
          - 181/486*pi^2*Cf*Ca
          + 8/243*pi^2*Cf*Ca*psip
          + 329/324*pi^2*Cf^2
          - 16/243*pi^2*Cf^2*psip
          - 2929/139968*pi^3*Cf*Ca*sqrt3
          + 29/1458*pi^3*Cf^2*sqrt3
          - 107/2916*pi^4*Cf*Ca
          + 7/729*pi^4*Cf^2
          + 5/72*al*Cf*Ca
          + 5/2592*al*Cf*Ca*psippp13
          - 85/36*al*Cf*Ca*ss36
          + 17/9*al*Cf*Ca*ss32
          + 17/12*al*Cf*Ca*ss26
          - 17/6*al*Cf*Ca*ss22
          + 2/27*al*Cf*Ca*psip
          - 1/9*al*Cf*Ca*z3
          - 5/72*al*Cf^2
          + 1/648*al*Cf^2*psippp13
          + 10/3*al*Cf^2*ss36
          - 8/3*al*Cf^2*ss32
          - 2*al*Cf^2*ss26
          + 4*al*Cf^2*ss22
          - 35/108*al*Cf^2*psip
          - 1/6*al*Cf^2*z3
          - 17/432*al*pi*Cf*Ca*sqrt3*ln3
          + 17/5184*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/18*al*pi*Cf^2*sqrt3*ln3
          - 1/216*al*pi*Cf^2*sqrt3*ln3^2
          - 4/81*al*pi^2*Cf*Ca
          + 35/162*al*pi^2*Cf^2
          - 493/139968*al*pi^3*Cf*Ca*sqrt3
          + 29/5832*al*pi^3*Cf^2*sqrt3
          - 5/972*al*pi^4*Cf*Ca
          - 1/243*al*pi^4*Cf^2
          + 1/48*al^2*Cf*Ca
          - 11/432*al^2*Cf*Ca*psip
          - 1/144*al^2*Cf^2
          + 1/216*al^2*Cf^2*psip
          + 11/648*al^2*pi^2*Cf*Ca
          - 1/324*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_37*(
          - 19/54*Cf*Tf*Nf
          + 19/81*Cf*Tf*Nf*psip
          + 257/216*Cf*Ca
          + 11/1296*Cf*Ca*psippp13
          - 25/2*Cf*Ca*ss36
          + 10*Cf*Ca*ss32
          + 15/2*Cf*Ca*ss26
          - 15*Cf*Ca*ss22
          + 221/648*Cf*Ca*psip
          - 1/81*Cf*Ca*psip^2
          - 5/6*Cf*Ca*z3
          - 73/72*Cf^2
          + 5/648*Cf^2*psippp13
          + 80/9*Cf^2*ss36
          - 64/9*Cf^2*ss32
          - 16/3*Cf^2*ss26
          + 32/3*Cf^2*ss22
          - 107/108*Cf^2*psip
          + 2/81*Cf^2*psip^2
          - 1/9*Cf^2*z3
          - 5/24*pi*Cf*Ca*sqrt3*ln3
          + 5/288*pi*Cf*Ca*sqrt3*ln3^2
          + 4/27*pi*Cf^2*sqrt3*ln3
          - 1/81*pi*Cf^2*sqrt3*ln3^2
          - 38/243*pi^2*Cf*Tf*Nf
          - 221/972*pi^2*Cf*Ca
          + 4/243*pi^2*Cf*Ca*psip
          + 107/162*pi^2*Cf^2
          - 8/243*pi^2*Cf^2*psip
          - 145/7776*pi^3*Cf*Ca*sqrt3
          + 29/2187*pi^3*Cf^2*sqrt3
          - 41/1458*pi^4*Cf*Ca
          - 7/729*pi^4*Cf^2
          + 5/36*al*Cf*Ca
          + 1/432*al*Cf*Ca*psippp13
          - 5/2*al*Cf*Ca*ss36
          + 2*al*Cf*Ca*ss32
          + 3/2*al*Cf*Ca*ss26
          - 3*al*Cf*Ca*ss22
          + 2/27*al*Cf*Ca*psip
          - 1/6*al*Cf*Ca*z3
          - 5/36*al*Cf^2
          + 1/648*al*Cf^2*psippp13
          + 20/9*al*Cf^2*ss36
          - 16/9*al*Cf^2*ss32
          - 4/3*al*Cf^2*ss26
          + 8/3*al*Cf^2*ss22
          - 5/27*al*Cf^2*psip
          - 1/9*al*Cf^2*z3
          - 1/24*al*pi*Cf*Ca*sqrt3*ln3
          + 1/288*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/27*al*pi*Cf^2*sqrt3*ln3
          - 1/324*al*pi*Cf^2*sqrt3*ln3^2
          - 4/81*al*pi^2*Cf*Ca
          + 10/81*al*pi^2*Cf^2
          - 29/7776*al*pi^3*Cf*Ca*sqrt3
          + 29/8748*al*pi^3*Cf^2*sqrt3
          - 1/162*al*pi^4*Cf*Ca
          - 1/243*al*pi^4*Cf^2
          + 1/24*al^2*Cf*Ca
          - 1/36*al^2*Cf*Ca*psip
          - 1/72*al^2*Cf^2
          + 1/108*al^2*Cf^2*psip
          + 1/54*al^2*pi^2*Cf*Ca
          - 1/162*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_36*(
          + 19/108*Cf*Tf*Nf
          - 35/162*Cf*Tf*Nf*psip
          - 257/432*Cf*Ca
          - 25/2592*Cf*Ca*psippp13
          + 505/36*Cf*Ca*ss36
          - 101/9*Cf*Ca*ss32
          - 101/12*Cf*Ca*ss26
          + 101/6*Cf*Ca*ss22
          - 181/324*Cf*Ca*psip
          + 2/81*Cf*Ca*psip^2
          + 7/9*Cf*Ca*z3
          + 73/144*Cf^2
          - 1/216*Cf^2*psippp13
          - 40/3*Cf^2*ss36
          + 32/3*Cf^2*ss32
          + 8*Cf^2*ss26
          - 16*Cf^2*ss22
          + 329/216*Cf^2*psip
          - 4/81*Cf^2*psip^2
          + 1/6*Cf^2*z3
          + 101/432*pi*Cf*Ca*sqrt3*ln3
          - 101/5184*pi*Cf*Ca*sqrt3*ln3^2
          - 2/9*pi*Cf^2*sqrt3*ln3
          + 1/54*pi*Cf^2*sqrt3*ln3^2
          + 35/243*pi^2*Cf*Tf*Nf
          + 181/486*pi^2*Cf*Ca
          - 8/243*pi^2*Cf*Ca*psip
          - 329/324*pi^2*Cf^2
          + 16/243*pi^2*Cf^2*psip
          + 2929/139968*pi^3*Cf*Ca*sqrt3
          - 29/1458*pi^3*Cf^2*sqrt3
          + 107/2916*pi^4*Cf*Ca
          - 7/729*pi^4*Cf^2
          - 5/72*al*Cf*Ca
          - 5/2592*al*Cf*Ca*psippp13
          + 85/36*al*Cf*Ca*ss36
          - 17/9*al*Cf*Ca*ss32
          - 17/12*al*Cf*Ca*ss26
          + 17/6*al*Cf*Ca*ss22
          - 2/27*al*Cf*Ca*psip
          + 1/9*al*Cf*Ca*z3
          + 5/72*al*Cf^2
          - 1/648*al*Cf^2*psippp13
          - 10/3*al*Cf^2*ss36
          + 8/3*al*Cf^2*ss32
          + 2*al*Cf^2*ss26
          - 4*al*Cf^2*ss22
          + 35/108*al*Cf^2*psip
          + 1/6*al*Cf^2*z3
          + 17/432*al*pi*Cf*Ca*sqrt3*ln3
          - 17/5184*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/18*al*pi*Cf^2*sqrt3*ln3
          + 1/216*al*pi*Cf^2*sqrt3*ln3^2
          + 4/81*al*pi^2*Cf*Ca
          - 35/162*al*pi^2*Cf^2
          + 493/139968*al*pi^3*Cf*Ca*sqrt3
          - 29/5832*al*pi^3*Cf^2*sqrt3
          + 5/972*al*pi^4*Cf*Ca
          + 1/243*al*pi^4*Cf^2
          - 1/48*al^2*Cf*Ca
          + 11/432*al^2*Cf*Ca*psip
          + 1/144*al^2*Cf^2
          - 1/216*al^2*Cf^2*psip
          - 11/648*al^2*pi^2*Cf*Ca
          + 1/324*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_35*(
          + 19/54*Cf*Tf*Nf
          - 89/243*Cf*Tf*Nf*psip
          - 257/216*Cf*Ca
          - 61/3888*Cf*Ca*psippp13
          + 1235/54*Cf*Ca*ss36
          - 494/27*Cf*Ca*ss32
          - 247/18*Cf*Ca*ss26
          + 247/9*Cf*Ca*ss22
          - 1669/1944*Cf*Ca*psip
          + 1/27*Cf*Ca*psip^2
          + 71/54*Cf*Ca*z3
          + 73/72*Cf^2
          - 17/1944*Cf^2*psippp13
          - 560/27*Cf^2*ss36
          + 448/27*Cf^2*ss32
          + 112/9*Cf^2*ss26
          - 224/9*Cf^2*ss22
          + 85/36*Cf^2*psip
          - 2/27*Cf^2*psip^2
          + 7/27*Cf^2*z3
          + 247/648*pi*Cf*Ca*sqrt3*ln3
          - 247/7776*pi*Cf*Ca*sqrt3*ln3^2
          - 28/81*pi*Cf^2*sqrt3*ln3
          + 7/243*pi*Cf^2*sqrt3*ln3^2
          + 178/729*pi^2*Cf*Tf*Nf
          + 1669/2916*pi^2*Cf*Ca
          - 4/81*pi^2*Cf*Ca*psip
          - 85/54*pi^2*Cf^2
          + 8/81*pi^2*Cf^2*psip
          + 7163/209952*pi^3*Cf*Ca*sqrt3
          - 203/6561*pi^3*Cf^2*sqrt3
          + 85/1458*pi^4*Cf*Ca
          - 7/729*pi^4*Cf^2
          - 5/36*al*Cf*Ca
          - 13/3888*al*Cf*Ca*psippp13
          + 215/54*al*Cf*Ca*ss36
          - 86/27*al*Cf*Ca*ss32
          - 43/18*al*Cf*Ca*ss26
          + 43/9*al*Cf*Ca*ss22
          - 10/81*al*Cf*Ca*psip
          + 11/54*al*Cf*Ca*z3
          + 5/36*al*Cf^2
          - 5/1944*al*Cf^2*psippp13
          - 140/27*al*Cf^2*ss36
          + 112/27*al*Cf^2*ss32
          + 28/9*al*Cf^2*ss26
          - 56/9*al*Cf^2*ss22
          + 40/81*al*Cf^2*psip
          + 7/27*al*Cf^2*z3
          + 43/648*al*pi*Cf*Ca*sqrt3*ln3
          - 43/7776*al*pi*Cf*Ca*sqrt3*ln3^2
          - 7/81*al*pi*Cf^2*sqrt3*ln3
          + 7/972*al*pi*Cf^2*sqrt3*ln3^2
          + 20/243*al*pi^2*Cf*Ca
          - 80/243*al*pi^2*Cf^2
          + 1247/209952*al*pi^3*Cf*Ca*sqrt3
          - 203/26244*al*pi^3*Cf^2*sqrt3
          + 13/1458*al*pi^4*Cf*Ca
          + 5/729*al*pi^4*Cf^2
          - 1/24*al^2*Cf*Ca
          + 7/162*al^2*Cf*Ca*psip
          + 1/72*al^2*Cf^2
          - 1/108*al^2*Cf^2*psip
          - 7/243*al^2*pi^2*Cf*Ca
          + 1/162*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_34*(
          + 19/54*Cf*Tf*Nf
          - 25/243*Cf*Tf*Nf*psip
          - 257/216*Cf*Ca
          - 5/3888*Cf*Ca*psippp13
          + 115/54*Cf*Ca*ss36
          - 46/27*Cf*Ca*ss32
          - 23/18*Cf*Ca*ss26
          + 23/9*Cf*Ca*ss22
          + 343/1944*Cf*Ca*psip
          - 1/81*Cf*Ca*psip^2
          + 19/54*Cf*Ca*z3
          + 73/72*Cf^2
          - 13/1944*Cf^2*psippp13
          + 80/27*Cf^2*ss36
          - 64/27*Cf^2*ss32
          - 16/9*Cf^2*ss26
          + 32/9*Cf^2*ss22
          - 41/108*Cf^2*psip
          + 2/81*Cf^2*psip^2
          - 1/27*Cf^2*z3
          + 23/648*pi*Cf*Ca*sqrt3*ln3
          - 23/7776*pi*Cf*Ca*sqrt3*ln3^2
          + 4/81*pi*Cf^2*sqrt3*ln3
          - 1/243*pi*Cf^2*sqrt3*ln3^2
          + 50/729*pi^2*Cf*Tf*Nf
          - 343/2916*pi^2*Cf*Ca
          + 4/243*pi^2*Cf*Ca*psip
          + 41/162*pi^2*Cf^2
          - 8/243*pi^2*Cf^2*psip
          + 667/209952*pi^3*Cf*Ca*sqrt3
          + 29/6561*pi^3*Cf^2*sqrt3
          - 1/486*pi^4*Cf*Ca
          + 7/243*pi^4*Cf^2
          - 5/36*al*Cf*Ca
          - 5/3888*al*Cf*Ca*psippp13
          + 55/54*al*Cf*Ca*ss36
          - 22/27*al*Cf*Ca*ss32
          - 11/18*al*Cf*Ca*ss26
          + 11/9*al*Cf*Ca*ss22
          - 2/81*al*Cf*Ca*psip
          + 7/54*al*Cf*Ca*z3
          + 5/36*al*Cf^2
          - 1/1944*al*Cf^2*psippp13
          + 20/27*al*Cf^2*ss36
          - 16/27*al*Cf^2*ss32
          - 4/9*al*Cf^2*ss26
          + 8/9*al*Cf^2*ss22
          - 10/81*al*Cf^2*psip
          - 1/27*al*Cf^2*z3
          + 11/648*al*pi*Cf*Ca*sqrt3*ln3
          - 11/7776*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/81*al*pi*Cf^2*sqrt3*ln3
          - 1/972*al*pi*Cf^2*sqrt3*ln3^2
          + 4/243*al*pi^2*Cf*Ca
          + 20/243*al*pi^2*Cf^2
          + 319/209952*al*pi^3*Cf*Ca*sqrt3
          + 29/26244*al*pi^3*Cf^2*sqrt3
          + 5/1458*al*pi^4*Cf*Ca
          + 1/729*al*pi^4*Cf^2
          - 1/24*al^2*Cf*Ca
          + 1/81*al^2*Cf*Ca*psip
          + 1/72*al^2*Cf^2
          - 1/108*al^2*Cf^2*psip
          - 2/243*al^2*pi^2*Cf*Ca
          + 1/162*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_32*(
          - 19/27*Cf*Tf*Nf
          + 2/27*Cf*Tf*Nf*psip
          + 257/108*Cf*Ca
          - 1/216*Cf*Ca*psippp13
          + 55/9*Cf*Ca*ss36
          - 44/9*Cf*Ca*ss32
          - 11/3*Cf*Ca*ss26
          + 22/3*Cf*Ca*ss22
          - 47/54*Cf*Ca*psip
          + 4/81*Cf*Ca*psip^2
          - 2/9*Cf*Ca*z3
          - 73/36*Cf^2
          + 1/81*Cf^2*psippp13
          - 160/9*Cf^2*ss36
          + 128/9*Cf^2*ss32
          + 32/3*Cf^2*ss26
          - 64/3*Cf^2*ss22
          + 115/54*Cf^2*psip
          - 8/81*Cf^2*psip^2
          + 2/9*Cf^2*z3
          + 11/108*pi*Cf*Ca*sqrt3*ln3
          - 11/1296*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*pi*Cf^2*sqrt3*ln3
          + 2/81*pi*Cf^2*sqrt3*ln3^2
          - 4/81*pi^2*Cf*Tf*Nf
          + 47/81*pi^2*Cf*Ca
          - 16/243*pi^2*Cf*Ca*psip
          - 115/81*pi^2*Cf^2
          + 32/243*pi^2*Cf^2*psip
          + 319/34992*pi^3*Cf*Ca*sqrt3
          - 58/2187*pi^3*Cf^2*sqrt3
          + 25/729*pi^4*Cf*Ca
          - 56/729*pi^4*Cf^2
          + 5/18*al*Cf*Ca
          + 1/648*al*Cf*Ca*psippp13
          - 5/9*al*Cf*Ca*ss36
          + 4/9*al*Cf*Ca*ss32
          + 1/3*al*Cf*Ca*ss26
          - 2/3*al*Cf*Ca*ss22
          - 2/9*al*Cf*Ca*z3
          - 5/18*al*Cf^2
          - 40/9*al*Cf^2*ss36
          + 32/9*al*Cf^2*ss32
          + 8/3*al*Cf^2*ss26
          - 16/3*al*Cf^2*ss22
          + 5/9*al*Cf^2*psip
          + 2/9*al*Cf^2*z3
          - 1/108*al*pi*Cf*Ca*sqrt3*ln3
          + 1/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*al*pi*Cf^2*sqrt3*ln3
          + 1/162*al*pi*Cf^2*sqrt3*ln3^2
          - 10/27*al*pi^2*Cf^2
          - 29/34992*al*pi^3*Cf*Ca*sqrt3
          - 29/4374*al*pi^3*Cf^2*sqrt3
          - 1/243*al*pi^4*Cf*Ca
          + 1/12*al^2*Cf*Ca
          - 1/108*al^2*Cf*Ca*psip
          - 1/36*al^2*Cf^2
          + 1/54*al^2*Cf^2*psip
          + 1/162*al^2*pi^2*Cf*Ca
          - 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_30*(
          - 109/486*Cf*Tf*Nf
          + 35/729*Cf*Tf*Nf*psip
          + 2147/1944*Cf*Ca
          + 125/3888*Cf*Ca*psippp13
          - 185/6*Cf*Ca*ss36
          + 74/3*Cf*Ca*ss32
          + 37/2*Cf*Ca*ss26
          - 37*Cf*Ca*ss22
          + 4757/2916*Cf*Ca*psip
          - 17/6*Cf*Ca*z3
          - 815/648*Cf^2
          - 13/324*Cf^2*psippp13
          + 320/9*Cf^2*ss36
          - 256/9*Cf^2*ss32
          - 64/3*Cf^2*ss26
          + 128/3*Cf^2*ss22
          - 1709/972*Cf^2*psip
          + 29/9*Cf^2*z3
          - 37/72*pi*Cf*Ca*sqrt3*ln3
          + 37/864*pi*Cf*Ca*sqrt3*ln3^2
          + 16/27*pi*Cf^2*sqrt3*ln3
          - 4/81*pi*Cf^2*sqrt3*ln3^2
          - 70/2187*pi^2*Cf*Tf*Nf
          - 4757/4374*pi^2*Cf*Ca
          + 1709/1458*pi^2*Cf^2
          - 1073/23328*pi^3*Cf*Ca*sqrt3
          + 116/2187*pi^3*Cf^2*sqrt3
          - 125/1458*pi^4*Cf*Ca
          + 26/243*pi^4*Cf^2
          - 17/54*al*Cf*Ca
          - 11/3888*al*Cf*Ca*psippp13
          + 65/18*al*Cf*Ca*ss36
          - 26/9*al*Cf*Ca*ss32
          - 13/6*al*Cf*Ca*ss26
          + 13/3*al*Cf*Ca*ss22
          - 65/324*al*Cf*Ca*psip
          + 5/18*al*Cf*Ca*z3
          + 107/108*al*Cf^2
          - 1/972*al*Cf^2*psippp13
          - 20/9*al*Cf^2*ss36
          + 16/9*al*Cf^2*ss32
          + 4/3*al*Cf^2*ss26
          - 8/3*al*Cf^2*ss22
          - 7/162*al*Cf^2*psip
          + 1/9*al*Cf^2*z3
          + 13/216*al*pi*Cf*Ca*sqrt3*ln3
          - 13/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/27*al*pi*Cf^2*sqrt3*ln3
          + 1/324*al*pi*Cf^2*sqrt3*ln3^2
          + 65/486*al*pi^2*Cf*Ca
          + 7/243*al*pi^2*Cf^2
          + 377/69984*al*pi^3*Cf*Ca*sqrt3
          - 29/8748*al*pi^3*Cf^2*sqrt3
          + 11/1458*al*pi^4*Cf*Ca
          + 2/729*al*pi^4*Cf^2
          - 17/216*al^2*Cf*Ca
          + 11/648*al^2*Cf*Ca*psip
          - 1/216*al^2*Cf^2
          - 1/324*al^2*Cf^2*psip
          - 11/972*al^2*pi^2*Cf*Ca
          + 1/486*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_29*(
          - 143/486*Cf*Tf*Nf
          + 52/729*Cf*Tf*Nf*psip
          + 631/486*Cf*Ca
          + 85/3888*Cf*Ca*psippp13
          - 45/2*Cf*Ca*ss36
          + 18*Cf*Ca*ss32
          + 27/2*Cf*Ca*ss26
          - 27*Cf*Ca*ss22
          + 7175/5832*Cf*Ca*psip
          - 2/81*Cf*Ca*psip^2
          - 25/12*Cf*Ca*z3
          - 781/648*Cf^2
          - 1/81*Cf^2*psippp13
          + 140/9*Cf^2*ss36
          - 112/9*Cf^2*ss32
          - 28/3*Cf^2*ss26
          + 56/3*Cf^2*ss22
          - 569/486*Cf^2*psip
          + 4/81*Cf^2*psip^2
          + 14/9*Cf^2*z3
          - 3/8*pi*Cf*Ca*sqrt3*ln3
          + 1/32*pi*Cf*Ca*sqrt3*ln3^2
          + 7/27*pi*Cf^2*sqrt3*ln3
          - 7/324*pi*Cf^2*sqrt3*ln3^2
          - 104/2187*pi^2*Cf*Tf*Nf
          - 7175/8748*pi^2*Cf*Ca
          + 8/243*pi^2*Cf*Ca*psip
          + 569/729*pi^2*Cf^2
          - 16/243*pi^2*Cf^2*psip
          - 29/864*pi^3*Cf*Ca*sqrt3
          + 203/8748*pi^3*Cf^2*sqrt3
          - 101/1458*pi^4*Cf*Ca
          + 40/729*pi^4*Cf^2
          - 91/216*al*Cf*Ca
          - 7/3888*al*Cf*Ca*psippp13
          + 35/18*al*Cf*Ca*ss36
          - 14/9*al*Cf*Ca*ss32
          - 7/6*al*Cf*Ca*ss26
          + 7/3*al*Cf*Ca*ss22
          - 23/648*al*Cf*Ca*psip
          + 7/36*al*Cf*Ca*z3
          + 115/108*al*Cf^2
          - 1/486*al*Cf^2*psippp13
          - 29/162*al*Cf^2*psip
          + 7/216*al*pi*Cf*Ca*sqrt3*ln3
          - 7/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          + 23/972*al*pi^2*Cf*Ca
          + 29/243*al*pi^2*Cf^2
          + 203/69984*al*pi^3*Cf*Ca*sqrt3
          + 7/1458*al*pi^4*Cf*Ca
          + 4/729*al*pi^4*Cf^2
          - 11/108*al^2*Cf*Ca
          + 2/81*al^2*Cf*Ca*psip
          - 11/216*al^2*Cf^2
          + 1/81*al^2*Cf^2*psip
          - 4/243*al^2*pi^2*Cf*Ca
          - 2/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_28*(
          - 229/486*Cf*Tf*Nf
          + 95/729*Cf*Tf*Nf*psip
          + 3377/1944*Cf*Ca
          + 77/3888*Cf*Ca*psippp13
          - 355/18*Cf*Ca*ss36
          + 142/9*Cf*Ca*ss32
          + 71/6*Cf*Ca*ss26
          - 71/3*Cf*Ca*ss22
          + 1369/1458*Cf*Ca*psip
          - 2/81*Cf*Ca*psip^2
          - 37/18*Cf*Ca*z3
          - 1031/648*Cf^2
          - 1/54*Cf^2*psippp13
          + 80/3*Cf^2*ss36
          - 64/3*Cf^2*ss32
          - 16*Cf^2*ss26
          + 32*Cf^2*ss22
          - 1961/972*Cf^2*psip
          + 4/81*Cf^2*psip^2
          + 7/3*Cf^2*z3
          - 71/216*pi*Cf*Ca*sqrt3*ln3
          + 71/2592*pi*Cf*Ca*sqrt3*ln3^2
          + 4/9*pi*Cf^2*sqrt3*ln3
          - 1/27*pi*Cf^2*sqrt3*ln3^2
          - 190/2187*pi^2*Cf*Tf*Nf
          - 1369/2187*pi^2*Cf*Ca
          + 8/243*pi^2*Cf*Ca*psip
          + 1961/1458*pi^2*Cf^2
          - 16/243*pi^2*Cf^2*psip
          - 2059/69984*pi^3*Cf*Ca*sqrt3
          + 29/729*pi^3*Cf^2*sqrt3
          - 31/486*pi^4*Cf*Ca
          + 52/729*pi^4*Cf^2
          - 19/27*al*Cf*Ca
          - 11/3888*al*Cf*Ca*psippp13
          + 65/18*al*Cf*Ca*ss36
          - 26/9*al*Cf*Ca*ss32
          - 13/6*al*Cf*Ca*ss26
          + 13/3*al*Cf*Ca*ss22
          - 23/324*al*Cf*Ca*psip
          + 5/18*al*Cf*Ca*z3
          + 155/108*al*Cf^2
          - 1/243*al*Cf^2*psippp13
          - 20/9*al*Cf^2*ss36
          + 16/9*al*Cf^2*ss32
          + 4/3*al*Cf^2*ss26
          - 8/3*al*Cf^2*ss22
          + 5/162*al*Cf^2*psip
          + 1/9*al*Cf^2*z3
          + 13/216*al*pi*Cf*Ca*sqrt3*ln3
          - 13/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/27*al*pi*Cf^2*sqrt3*ln3
          + 1/324*al*pi*Cf^2*sqrt3*ln3^2
          + 23/486*al*pi^2*Cf*Ca
          - 5/243*al*pi^2*Cf^2
          + 377/69984*al*pi^3*Cf*Ca*sqrt3
          - 29/8748*al*pi^3*Cf^2*sqrt3
          + 11/1458*al*pi^4*Cf*Ca
          + 8/729*al*pi^4*Cf^2
          - 35/216*al^2*Cf*Ca
          + 29/648*al^2*Cf*Ca*psip
          - 25/216*al^2*Cf^2
          + 11/324*al^2*Cf^2*psip
          - 29/972*al^2*pi^2*Cf*Ca
          - 11/486*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_27*(
          + 109/486*Cf*Tf*Nf
          - 35/729*Cf*Tf*Nf*psip
          - 2147/1944*Cf*Ca
          - 125/3888*Cf*Ca*psippp13
          + 185/6*Cf*Ca*ss36
          - 74/3*Cf*Ca*ss32
          - 37/2*Cf*Ca*ss26
          + 37*Cf*Ca*ss22
          - 4757/2916*Cf*Ca*psip
          + 17/6*Cf*Ca*z3
          + 815/648*Cf^2
          + 13/324*Cf^2*psippp13
          - 320/9*Cf^2*ss36
          + 256/9*Cf^2*ss32
          + 64/3*Cf^2*ss26
          - 128/3*Cf^2*ss22
          + 1709/972*Cf^2*psip
          - 29/9*Cf^2*z3
          + 37/72*pi*Cf*Ca*sqrt3*ln3
          - 37/864*pi*Cf*Ca*sqrt3*ln3^2
          - 16/27*pi*Cf^2*sqrt3*ln3
          + 4/81*pi*Cf^2*sqrt3*ln3^2
          + 70/2187*pi^2*Cf*Tf*Nf
          + 4757/4374*pi^2*Cf*Ca
          - 1709/1458*pi^2*Cf^2
          + 1073/23328*pi^3*Cf*Ca*sqrt3
          - 116/2187*pi^3*Cf^2*sqrt3
          + 125/1458*pi^4*Cf*Ca
          - 26/243*pi^4*Cf^2
          + 17/54*al*Cf*Ca
          + 11/3888*al*Cf*Ca*psippp13
          - 65/18*al*Cf*Ca*ss36
          + 26/9*al*Cf*Ca*ss32
          + 13/6*al*Cf*Ca*ss26
          - 13/3*al*Cf*Ca*ss22
          + 65/324*al*Cf*Ca*psip
          - 5/18*al*Cf*Ca*z3
          - 107/108*al*Cf^2
          + 1/972*al*Cf^2*psippp13
          + 20/9*al*Cf^2*ss36
          - 16/9*al*Cf^2*ss32
          - 4/3*al*Cf^2*ss26
          + 8/3*al*Cf^2*ss22
          + 7/162*al*Cf^2*psip
          - 1/9*al*Cf^2*z3
          - 13/216*al*pi*Cf*Ca*sqrt3*ln3
          + 13/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/27*al*pi*Cf^2*sqrt3*ln3
          - 1/324*al*pi*Cf^2*sqrt3*ln3^2
          - 65/486*al*pi^2*Cf*Ca
          - 7/243*al*pi^2*Cf^2
          - 377/69984*al*pi^3*Cf*Ca*sqrt3
          + 29/8748*al*pi^3*Cf^2*sqrt3
          - 11/1458*al*pi^4*Cf*Ca
          - 2/729*al*pi^4*Cf^2
          + 17/216*al^2*Cf*Ca
          - 11/648*al^2*Cf*Ca*psip
          + 1/216*al^2*Cf^2
          + 1/324*al^2*Cf^2*psip
          + 11/972*al^2*pi^2*Cf*Ca
          - 1/486*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_26*(
          + 23/486*Cf*Tf*Nf
          + 8/729*Cf*Tf*Nf*psip
          - 647/972*Cf*Ca
          - 133/3888*Cf*Ca*psippp13
          + 605/18*Cf*Ca*ss36
          - 242/9*Cf*Ca*ss32
          - 121/6*Cf*Ca*ss26
          + 121/3*Cf*Ca*ss22
          - 11213/5832*Cf*Ca*psip
          + 103/36*Cf*Ca*z3
          + 565/648*Cf^2
          + 11/324*Cf^2*psippp13
          - 220/9*Cf^2*ss36
          + 176/9*Cf^2*ss32
          + 44/3*Cf^2*ss26
          - 88/3*Cf^2*ss22
          + 443/486*Cf^2*psip
          - 22/9*Cf^2*z3
          + 121/216*pi*Cf*Ca*sqrt3*ln3
          - 121/2592*pi*Cf*Ca*sqrt3*ln3^2
          - 11/27*pi*Cf^2*sqrt3*ln3
          + 11/324*pi*Cf^2*sqrt3*ln3^2
          - 16/2187*pi^2*Cf*Tf*Nf
          + 11213/8748*pi^2*Cf*Ca
          - 443/729*pi^2*Cf^2
          + 3509/69984*pi^3*Cf*Ca*sqrt3
          - 319/8748*pi^3*Cf^2*sqrt3
          + 133/1458*pi^4*Cf*Ca
          - 22/243*pi^4*Cf^2
          + 7/216*al*Cf*Ca
          + 7/3888*al*Cf*Ca*psippp13
          - 35/18*al*Cf*Ca*ss36
          + 14/9*al*Cf*Ca*ss32
          + 7/6*al*Cf*Ca*ss26
          - 7/3*al*Cf*Ca*ss22
          + 107/648*al*Cf*Ca*psip
          - 7/36*al*Cf*Ca*z3
          - 67/108*al*Cf^2
          - 1/972*al*Cf^2*psippp13
          + 41/162*al*Cf^2*psip
          - 7/216*al*pi*Cf*Ca*sqrt3*ln3
          + 7/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          - 107/972*al*pi^2*Cf*Ca
          - 41/243*al*pi^2*Cf^2
          - 203/69984*al*pi^3*Cf*Ca*sqrt3
          - 7/1458*al*pi^4*Cf*Ca
          + 2/729*al*pi^4*Cf^2
          + 1/54*al^2*Cf*Ca
          + 1/324*al^2*Cf*Ca*psip
          - 13/216*al^2*Cf^2
          + 2/81*al^2*Cf^2*psip
          - 1/486*al^2*pi^2*Cf*Ca
          - 4/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_25*(
          + 263/486*Cf*Tf*Nf
          - 112/729*Cf*Tf*Nf*psip
          - 1877/972*Cf*Ca
          - 37/3888*Cf*Ca*psippp13
          + 205/18*Cf*Ca*ss36
          - 82/9*Cf*Ca*ss32
          - 41/6*Cf*Ca*ss26
          + 41/3*Cf*Ca*ss22
          - 3137/5832*Cf*Ca*psip
          + 4/81*Cf*Ca*psip^2
          + 47/36*Cf*Ca*z3
          + 997/648*Cf^2
          - 1/108*Cf^2*psippp13
          - 20/3*Cf^2*ss36
          + 16/3*Cf^2*ss32
          + 4*Cf^2*ss26
          - 8*Cf^2*ss22
          + 695/486*Cf^2*psip
          - 8/81*Cf^2*psip^2
          - 2/3*Cf^2*z3
          + 41/216*pi*Cf*Ca*sqrt3*ln3
          - 41/2592*pi*Cf*Ca*sqrt3*ln3^2
          - 1/9*pi*Cf^2*sqrt3*ln3
          + 1/108*pi*Cf^2*sqrt3*ln3^2
          + 224/2187*pi^2*Cf*Tf*Nf
          + 3137/8748*pi^2*Cf*Ca
          - 16/243*pi^2*Cf*Ca*psip
          - 695/729*pi^2*Cf^2
          + 32/243*pi^2*Cf^2*psip
          + 1189/69984*pi^3*Cf*Ca*sqrt3
          - 29/2916*pi^3*Cf^2*sqrt3
          + 23/486*pi^4*Cf*Ca
          - 14/729*pi^4*Cf^2
          + 175/216*al*Cf*Ca
          + 7/3888*al*Cf*Ca*psippp13
          - 35/18*al*Cf*Ca*ss36
          + 14/9*al*Cf*Ca*ss32
          + 7/6*al*Cf*Ca*ss26
          - 7/3*al*Cf*Ca*ss22
          - 61/648*al*Cf*Ca*psip
          - 7/36*al*Cf*Ca*z3
          - 163/108*al*Cf^2
          + 5/972*al*Cf^2*psippp13
          + 17/162*al*Cf^2*psip
          - 7/216*al*pi*Cf*Ca*sqrt3*ln3
          + 7/2592*al*pi*Cf*Ca*sqrt3*ln3^2
          + 61/972*al*pi^2*Cf*Ca
          - 17/243*al*pi^2*Cf^2
          - 203/69984*al*pi^3*Cf*Ca*sqrt3
          - 7/1458*al*pi^4*Cf*Ca
          - 10/729*al*pi^4*Cf^2
          + 5/27*al^2*Cf*Ca
          - 17/324*al^2*Cf*Ca*psip
          + 35/216*al^2*Cf^2
          - 4/81*al^2*Cf^2*psip
          + 17/486*al^2*pi^2*Cf*Ca
          + 8/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_23*(
          - 136/243*Cf*Tf*Nf
          + 136/729*Cf*Tf*Nf*psip
          + 377/243*Cf*Ca
          - 20/243*Cf*Ca*psippp13
          + 200/3*Cf*Ca*ss36
          - 160/3*Cf*Ca*ss32
          - 40*Cf*Ca*ss26
          + 80*Cf*Ca*ss22
          - 2339/729*Cf*Ca*psip
          - 16/81*Cf*Ca*psip^2
          + 6*Cf*Ca*z3
          + 34/81*Cf^2
          + 2/9*Cf^2*psippp13
          - 160*Cf^2*ss36
          + 128*Cf^2*ss32
          + 96*Cf^2*ss26
          - 192*Cf^2*ss22
          + 1142/243*Cf^2*psip
          + 32/81*Cf^2*psip^2
          - 40/3*Cf^2*z3
          + 10/9*pi*Cf*Ca*sqrt3*ln3
          - 5/54*pi*Cf*Ca*sqrt3*ln3^2
          - 8/3*pi*Cf^2*sqrt3*ln3
          + 2/9*pi*Cf^2*sqrt3*ln3^2
          - 272/2187*pi^2*Cf*Tf*Nf
          + 4678/2187*pi^2*Cf*Ca
          + 64/243*pi^2*Cf*Ca*psip
          - 2284/729*pi^2*Cf^2
          - 128/243*pi^2*Cf^2*psip
          + 145/1458*pi^3*Cf*Ca*sqrt3
          - 58/243*pi^3*Cf^2*sqrt3
          + 32/243*pi^4*Cf*Ca
          - 304/729*pi^4*Cf^2
          - 23/27*al*Cf*Ca
          + 2/243*al*Cf*Ca*psippp13
          - 40/3*al*Cf*Ca*ss36
          + 32/3*al*Cf*Ca*ss32
          + 8*al*Cf*Ca*ss26
          - 16*al*Cf*Ca*ss22
          + 107/81*al*Cf*Ca*psip
          - 2/3*al*Cf*Ca*z3
          + 16/27*al*Cf^2
          - 2/243*al*Cf^2*psippp13
          + 160/9*al*Cf^2*ss36
          - 128/9*al*Cf^2*ss32
          - 32/3*al*Cf^2*ss26
          + 64/3*al*Cf^2*ss22
          - 88/81*al*Cf^2*psip
          - 8/9*al*Cf^2*z3
          - 2/9*al*pi*Cf*Ca*sqrt3*ln3
          + 1/54*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*al*pi*Cf^2*sqrt3*ln3
          - 2/81*al*pi*Cf^2*sqrt3*ln3^2
          - 214/243*al*pi^2*Cf*Ca
          + 176/243*al*pi^2*Cf^2
          - 29/1458*al*pi^3*Cf*Ca*sqrt3
          + 58/2187*al*pi^3*Cf^2*sqrt3
          - 16/729*al*pi^4*Cf*Ca
          + 16/729*al*pi^4*Cf^2
          - 5/27*al^2*Cf*Ca
          + 5/81*al^2*Cf*Ca*psip
          - 10/27*al^2*Cf^2
          + 10/81*al^2*Cf^2*psip
          - 10/243*al^2*pi^2*Cf*Ca
          - 20/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_22*(
          + 136/81*Cf*Tf*Nf
          - 136/243*Cf*Tf*Nf*psip
          - 377/81*Cf*Ca
          + 20/81*Cf*Ca*psippp13
          - 200*Cf*Ca*ss36
          + 160*Cf*Ca*ss32
          + 120*Cf*Ca*ss26
          - 240*Cf*Ca*ss22
          + 2339/243*Cf*Ca*psip
          + 16/27*Cf*Ca*psip^2
          - 18*Cf*Ca*z3
          - 34/27*Cf^2
          - 2/3*Cf^2*psippp13
          + 480*Cf^2*ss36
          - 384*Cf^2*ss32
          - 288*Cf^2*ss26
          + 576*Cf^2*ss22
          - 1142/81*Cf^2*psip
          - 32/27*Cf^2*psip^2
          + 40*Cf^2*z3
          - 10/3*pi*Cf*Ca*sqrt3*ln3
          + 5/18*pi*Cf*Ca*sqrt3*ln3^2
          + 8*pi*Cf^2*sqrt3*ln3
          - 2/3*pi*Cf^2*sqrt3*ln3^2
          + 272/729*pi^2*Cf*Tf*Nf
          - 4678/729*pi^2*Cf*Ca
          - 64/81*pi^2*Cf*Ca*psip
          + 2284/243*pi^2*Cf^2
          + 128/81*pi^2*Cf^2*psip
          - 145/486*pi^3*Cf*Ca*sqrt3
          + 58/81*pi^3*Cf^2*sqrt3
          - 32/81*pi^4*Cf*Ca
          + 304/243*pi^4*Cf^2
          + 23/9*al*Cf*Ca
          - 2/81*al*Cf*Ca*psippp13
          + 40*al*Cf*Ca*ss36
          - 32*al*Cf*Ca*ss32
          - 24*al*Cf*Ca*ss26
          + 48*al*Cf*Ca*ss22
          - 107/27*al*Cf*Ca*psip
          + 2*al*Cf*Ca*z3
          - 16/9*al*Cf^2
          + 2/81*al*Cf^2*psippp13
          - 160/3*al*Cf^2*ss36
          + 128/3*al*Cf^2*ss32
          + 32*al*Cf^2*ss26
          - 64*al*Cf^2*ss22
          + 88/27*al*Cf^2*psip
          + 8/3*al*Cf^2*z3
          + 2/3*al*pi*Cf*Ca*sqrt3*ln3
          - 1/18*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/9*al*pi*Cf^2*sqrt3*ln3
          + 2/27*al*pi*Cf^2*sqrt3*ln3^2
          + 214/81*al*pi^2*Cf*Ca
          - 176/81*al*pi^2*Cf^2
          + 29/486*al*pi^3*Cf*Ca*sqrt3
          - 58/729*al*pi^3*Cf^2*sqrt3
          + 16/243*al*pi^4*Cf*Ca
          - 16/243*al*pi^4*Cf^2
          + 5/9*al^2*Cf*Ca
          - 5/27*al^2*Cf*Ca*psip
          + 10/9*al^2*Cf^2
          - 10/27*al^2*Cf^2*psip
          + 10/81*al^2*pi^2*Cf*Ca
          + 20/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_21*(
          - 160/81*Cf*Tf*Nf
          + 160/243*Cf*Tf*Nf*psip
          + 410/81*Cf*Ca
          - 8/81*Cf*Ca*psippp13
          + 800/9*Cf*Ca*ss36
          - 640/9*Cf*Ca*ss32
          - 160/3*Cf*Ca*ss26
          + 320/3*Cf*Ca*ss22
          - 1346/243*Cf*Ca*psip
          - 16/81*Cf*Ca*psip^2
          + 56/9*Cf*Ca*z3
          - 8/3*Cf^2
          + 14/81*Cf^2*psippp13
          - 640/9*Cf^2*ss36
          + 512/9*Cf^2*ss32
          + 128/3*Cf^2*ss26
          - 256/3*Cf^2*ss22
          - 56/27*Cf^2*psip
          + 32/81*Cf^2*psip^2
          - 64/9*Cf^2*z3
          + 40/27*pi*Cf*Ca*sqrt3*ln3
          - 10/81*pi*Cf*Ca*sqrt3*ln3^2
          - 32/27*pi*Cf^2*sqrt3*ln3
          + 8/81*pi*Cf^2*sqrt3*ln3^2
          - 320/729*pi^2*Cf*Tf*Nf
          + 2692/729*pi^2*Cf*Ca
          + 64/243*pi^2*Cf*Ca*psip
          + 112/81*pi^2*Cf^2
          - 128/243*pi^2*Cf^2*psip
          + 290/2187*pi^3*Cf*Ca*sqrt3
          - 232/2187*pi^3*Cf^2*sqrt3
          + 128/729*pi^4*Cf*Ca
          - 208/729*pi^4*Cf^2
          - 28/9*al*Cf*Ca
          + 28/27*al*Cf*Ca*psip
          + 32/9*al*Cf^2
          - 2/81*al*Cf^2*psippp13
          + 16/27*al*Cf^2*psip
          - 56/81*al*pi^2*Cf*Ca
          - 32/81*al*pi^2*Cf^2
          + 16/243*al*pi^4*Cf^2
          - 2/3*al^2*Cf*Ca
          + 2/9*al^2*Cf*Ca*psip
          - 8/9*al^2*Cf^2
          + 8/27*al^2*Cf^2*psip
          - 4/27*al^2*pi^2*Cf*Ca
          - 16/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_20*(
          + 160/81*Cf*Tf*Nf
          - 160/243*Cf*Tf*Nf*psip
          - 410/81*Cf*Ca
          + 8/81*Cf*Ca*psippp13
          - 800/9*Cf*Ca*ss36
          + 640/9*Cf*Ca*ss32
          + 160/3*Cf*Ca*ss26
          - 320/3*Cf*Ca*ss22
          + 1346/243*Cf*Ca*psip
          + 16/81*Cf*Ca*psip^2
          - 56/9*Cf*Ca*z3
          + 8/3*Cf^2
          - 14/81*Cf^2*psippp13
          + 640/9*Cf^2*ss36
          - 512/9*Cf^2*ss32
          - 128/3*Cf^2*ss26
          + 256/3*Cf^2*ss22
          + 56/27*Cf^2*psip
          - 32/81*Cf^2*psip^2
          + 64/9*Cf^2*z3
          - 40/27*pi*Cf*Ca*sqrt3*ln3
          + 10/81*pi*Cf*Ca*sqrt3*ln3^2
          + 32/27*pi*Cf^2*sqrt3*ln3
          - 8/81*pi*Cf^2*sqrt3*ln3^2
          + 320/729*pi^2*Cf*Tf*Nf
          - 2692/729*pi^2*Cf*Ca
          - 64/243*pi^2*Cf*Ca*psip
          - 112/81*pi^2*Cf^2
          + 128/243*pi^2*Cf^2*psip
          - 290/2187*pi^3*Cf*Ca*sqrt3
          + 232/2187*pi^3*Cf^2*sqrt3
          - 128/729*pi^4*Cf*Ca
          + 208/729*pi^4*Cf^2
          + 28/9*al*Cf*Ca
          - 28/27*al*Cf*Ca*psip
          - 32/9*al*Cf^2
          + 2/81*al*Cf^2*psippp13
          - 16/27*al*Cf^2*psip
          + 56/81*al*pi^2*Cf*Ca
          + 32/81*al*pi^2*Cf^2
          - 16/243*al*pi^4*Cf^2
          + 2/3*al^2*Cf*Ca
          - 2/9*al^2*Cf*Ca*psip
          + 8/9*al^2*Cf^2
          - 8/27*al^2*Cf^2*psip
          + 4/27*al^2*pi^2*Cf*Ca
          + 16/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_19*(
          - 344/81*Cf*Tf*Nf
          + 344/243*Cf*Tf*Nf*psip
          + 853/81*Cf*Ca
          - 4/81*Cf*Ca*psippp13
          + 200/3*Cf*Ca*ss36
          - 160/3*Cf*Ca*ss32
          - 40*Cf*Ca*ss26
          + 80*Cf*Ca*ss22
          - 1699/243*Cf*Ca*psip
          + 2/3*Cf*Ca*z3
          - 250/27*Cf^2
          - 4/27*Cf^2*psippp13
          + 800/3*Cf^2*ss36
          - 640/3*Cf^2*ss32
          - 160*Cf^2*ss26
          + 320*Cf^2*ss22
          - 1646/81*Cf^2*psip
          + 56/3*Cf^2*z3
          + 10/9*pi*Cf*Ca*sqrt3*ln3
          - 5/54*pi*Cf*Ca*sqrt3*ln3^2
          + 40/9*pi*Cf^2*sqrt3*ln3
          - 10/27*pi*Cf^2*sqrt3*ln3^2
          - 688/729*pi^2*Cf*Tf*Nf
          + 3398/729*pi^2*Cf*Ca
          + 3292/243*pi^2*Cf^2
          + 145/1458*pi^3*Cf*Ca*sqrt3
          + 290/729*pi^3*Cf^2*sqrt3
          + 32/243*pi^4*Cf*Ca
          + 32/81*pi^4*Cf^2
          - 61/9*al*Cf*Ca
          - 2/81*al*Cf*Ca*psippp13
          + 40*al*Cf*Ca*ss36
          - 32*al*Cf*Ca*ss32
          - 24*al*Cf*Ca*ss26
          + 48*al*Cf*Ca*ss22
          - 23/27*al*Cf*Ca*psip
          + 2*al*Cf*Ca*z3
          + 80/9*al*Cf^2
          - 4/81*al*Cf^2*psippp13
          - 160/3*al*Cf^2*ss36
          + 128/3*al*Cf^2*ss32
          + 32*al*Cf^2*ss26
          - 64*al*Cf^2*ss22
          + 136/27*al*Cf^2*psip
          + 8/3*al*Cf^2*z3
          + 2/3*al*pi*Cf*Ca*sqrt3*ln3
          - 1/18*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/9*al*pi*Cf^2*sqrt3*ln3
          + 2/27*al*pi*Cf^2*sqrt3*ln3^2
          + 46/81*al*pi^2*Cf*Ca
          - 272/81*al*pi^2*Cf^2
          + 29/486*al*pi^3*Cf*Ca*sqrt3
          - 58/729*al*pi^3*Cf^2*sqrt3
          + 16/243*al*pi^4*Cf*Ca
          + 32/243*al*pi^4*Cf^2
          - 13/9*al^2*Cf*Ca
          + 13/27*al^2*Cf*Ca*psip
          - 14/9*al^2*Cf^2
          + 14/27*al^2*Cf^2*psip
          - 26/81*al^2*pi^2*Cf*Ca
          - 28/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_18*(
          + 505/648*Cf*Tf*Nf
          - 29/486*Cf*Tf*Nf*psip
          - 4013/2592*Cf*Ca
          - 7/864*Cf*Ca*psippp13
          + 55/12*Cf*Ca*ss36
          - 11/3*Cf*Ca*ss32
          - 11/4*Cf*Ca*ss26
          + 11/2*Cf*Ca*ss22
          - 11/1944*Cf*Ca*psip
          + 3/4*Cf*Ca*z3
          + 35/96*Cf^2
          + 7/648*Cf^2*psippp13
          - 65/9*Cf^2*ss36
          + 52/9*Cf^2*ss32
          + 13/3*Cf^2*ss26
          - 26/3*Cf^2*ss22
          + 47/216*Cf^2*psip
          - 5/9*Cf^2*z3
          + 11/144*pi*Cf*Ca*sqrt3*ln3
          - 11/1728*pi*Cf*Ca*sqrt3*ln3^2
          - 13/108*pi*Cf^2*sqrt3*ln3
          + 13/1296*pi*Cf^2*sqrt3*ln3^2
          + 29/729*pi^2*Cf*Tf*Nf
          + 11/2916*pi^2*Cf*Ca
          - 47/324*pi^2*Cf^2
          + 319/46656*pi^3*Cf*Ca*sqrt3
          - 377/34992*pi^3*Cf^2*sqrt3
          + 7/324*pi^4*Cf*Ca
          - 7/243*pi^4*Cf^2
          + 1/6*al*Cf*Ca
          + 1/864*al*Cf*Ca*psippp13
          - 5/4*al*Cf*Ca*ss36
          + al*Cf*Ca*ss32
          + 3/4*al*Cf*Ca*ss26
          - 3/2*al*Cf*Ca*ss22
          + 1/216*al*Cf*Ca*psip
          - 1/12*al*Cf*Ca*z3
          - 13/24*al*Cf^2
          + 1/648*al*Cf^2*psippp13
          + 10/9*al*Cf^2*ss36
          - 8/9*al*Cf^2*ss32
          - 2/3*al*Cf^2*ss26
          + 4/3*al*Cf^2*ss22
          - 1/108*al*Cf^2*psip
          - 1/18*al*Cf^2*z3
          - 1/48*al*pi*Cf*Ca*sqrt3*ln3
          + 1/576*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/54*al*pi*Cf^2*sqrt3*ln3
          - 1/648*al*pi*Cf^2*sqrt3*ln3^2
          - 1/324*al*pi^2*Cf*Ca
          + 1/162*al*pi^2*Cf^2
          - 29/15552*al*pi^3*Cf*Ca*sqrt3
          + 29/17496*al*pi^3*Cf^2*sqrt3
          - 1/324*al*pi^4*Cf*Ca
          - 1/243*al*pi^4*Cf^2
          + 1/24*al^2*Cf*Ca
          - 1/48*al^2*Cf*Ca*psip
          + 1/48*al^2*Cf^2
          - 1/216*al^2*Cf^2*psip
          + 1/72*al^2*pi^2*Cf*Ca
          + 1/324*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_17*(
          - 895/648*Cf*Tf*Nf
          + 185/1458*Cf*Tf*Nf*psip
          + 7235/2592*Cf*Ca
          + 73/7776*Cf*Ca*psippp13
          - 425/108*Cf*Ca*ss36
          + 85/27*Cf*Ca*ss32
          + 85/36*Cf*Ca*ss26
          - 85/18*Cf*Ca*ss22
          - 1291/5832*Cf*Ca*psip
          - 2/243*Cf*Ca*psip^2
          - 107/108*Cf*Ca*z3
          - 23/32*Cf^2
          - 7/648*Cf^2*psippp13
          + 245/27*Cf^2*ss36
          - 196/27*Cf^2*ss32
          - 49/9*Cf^2*ss26
          + 98/9*Cf^2*ss22
          - 97/216*Cf^2*psip
          + 4/243*Cf^2*psip^2
          + 17/27*Cf^2*z3
          - 85/1296*pi*Cf*Ca*sqrt3*ln3
          + 85/15552*pi*Cf*Ca*sqrt3*ln3^2
          + 49/324*pi*Cf^2*sqrt3*ln3
          - 49/3888*pi*Cf^2*sqrt3*ln3^2
          - 185/2187*pi^2*Cf*Tf*Nf
          + 1291/8748*pi^2*Cf*Ca
          + 8/729*pi^2*Cf*Ca*psip
          + 97/324*pi^2*Cf^2
          - 16/729*pi^2*Cf^2*psip
          - 2465/419904*pi^3*Cf*Ca*sqrt3
          + 1421/104976*pi^3*Cf^2*sqrt3
          - 251/8748*pi^4*Cf*Ca
          + 79/2187*pi^4*Cf^2
          - 11/27*al*Cf*Ca
          - 5/2592*al*Cf*Ca*psippp13
          + 25/12*al*Cf*Ca*ss36
          - 5/3*al*Cf*Ca*ss32
          - 5/4*al*Cf*Ca*ss26
          + 5/2*al*Cf*Ca*ss22
          + 23/648*al*Cf*Ca*psip
          + 5/36*al*Cf*Ca*z3
          + 227/216*al*Cf^2
          - 7/1944*al*Cf^2*psippp13
          - 50/27*al*Cf^2*ss36
          + 40/27*al*Cf^2*ss32
          + 10/9*al*Cf^2*ss26
          - 20/9*al*Cf^2*ss22
          + 13/324*al*Cf^2*psip
          + 5/54*al*Cf^2*z3
          + 5/144*al*pi*Cf*Ca*sqrt3*ln3
          - 5/1728*al*pi*Cf*Ca*sqrt3*ln3^2
          - 5/162*al*pi*Cf^2*sqrt3*ln3
          + 5/1944*al*pi*Cf^2*sqrt3*ln3^2
          - 23/972*al*pi^2*Cf*Ca
          - 13/486*al*pi^2*Cf^2
          + 145/46656*al*pi^3*Cf*Ca*sqrt3
          - 145/52488*al*pi^3*Cf^2*sqrt3
          + 5/972*al*pi^4*Cf*Ca
          + 7/729*al*pi^4*Cf^2
          - 7/72*al^2*Cf*Ca
          + 19/432*al^2*Cf*Ca*psip
          - 31/432*al^2*Cf^2
          + 13/648*al^2*Cf^2*psip
          - 19/648*al^2*pi^2*Cf*Ca
          - 13/972*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_16*(
          - 115/648*Cf*Tf*Nf
          - 11/1458*Cf*Tf*Nf*psip
          + 791/2592*Cf*Ca
          + 53/7776*Cf*Ca*psippp13
          - 565/108*Cf*Ca*ss36
          + 113/27*Cf*Ca*ss32
          + 113/36*Cf*Ca*ss26
          - 113/18*Cf*Ca*ss22
          + 1357/5832*Cf*Ca*psip
          + 2/243*Cf*Ca*psip^2
          - 55/108*Cf*Ca*z3
          - 1/96*Cf^2
          - 7/648*Cf^2*psippp13
          + 145/27*Cf^2*ss36
          - 116/27*Cf^2*ss32
          - 29/9*Cf^2*ss26
          + 58/9*Cf^2*ss22
          + 1/72*Cf^2*psip
          - 4/243*Cf^2*psip^2
          + 13/27*Cf^2*z3
          - 113/1296*pi*Cf*Ca*sqrt3*ln3
          + 113/15552*pi*Cf*Ca*sqrt3*ln3^2
          + 29/324*pi*Cf^2*sqrt3*ln3
          - 29/3888*pi*Cf^2*sqrt3*ln3^2
          + 11/2187*pi^2*Cf*Tf*Nf
          - 1357/8748*pi^2*Cf*Ca
          - 8/729*pi^2*Cf*Ca*psip
          - 1/108*pi^2*Cf^2
          + 16/729*pi^2*Cf^2*psip
          - 3277/419904*pi^3*Cf*Ca*sqrt3
          + 841/104976*pi^3*Cf^2*sqrt3
          - 127/8748*pi^4*Cf*Ca
          + 47/2187*pi^4*Cf^2
          + 2/27*al*Cf*Ca
          - 1/2592*al*Cf*Ca*psippp13
          + 5/12*al*Cf*Ca*ss36
          - 1/3*al*Cf*Ca*ss32
          - 1/4*al*Cf*Ca*ss26
          + 1/2*al*Cf*Ca*ss22
          - 29/648*al*Cf*Ca*psip
          + 1/36*al*Cf*Ca*z3
          + 7/216*al*Cf^2
          + 1/1944*al*Cf^2*psippp13
          - 10/27*al*Cf^2*ss36
          + 8/27*al*Cf^2*ss32
          + 2/9*al*Cf^2*ss26
          - 4/9*al*Cf^2*ss22
          - 7/324*al*Cf^2*psip
          + 1/54*al*Cf^2*z3
          + 1/144*al*pi*Cf*Ca*sqrt3*ln3
          - 1/1728*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/162*al*pi*Cf^2*sqrt3*ln3
          + 1/1944*al*pi*Cf^2*sqrt3*ln3^2
          + 29/972*al*pi^2*Cf*Ca
          + 7/486*al*pi^2*Cf^2
          + 29/46656*al*pi^3*Cf*Ca*sqrt3
          - 29/52488*al*pi^3*Cf^2*sqrt3
          + 1/972*al*pi^4*Cf*Ca
          - 1/729*al*pi^4*Cf^2
          + 1/72*al^2*Cf*Ca
          - 1/432*al^2*Cf*Ca*psip
          + 13/432*al^2*Cf^2
          - 7/648*al^2*Cf^2*psip
          + 1/648*al^2*pi^2*Cf*Ca
          + 7/972*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_15*(
          - 19/216*Cf*Tf*Nf
          - 1/162*Cf*Tf*Nf*psip
          + 1289/1728*Cf*Ca
          - 1/192*Cf*Ca*psippp13
          + 85/72*Cf*Ca*ss36
          - 17/18*Cf*Ca*ss32
          - 17/24*Cf*Ca*ss26
          + 17/12*Cf*Ca*ss22
          + 37/864*Cf*Ca*psip
          + 5/144*Cf*Ca*z3
          - 485/864*Cf^2
          + 7/648*Cf^2*psippp13
          - 20/9*Cf^2*ss36
          + 16/9*Cf^2*ss32
          + 4/3*Cf^2*ss26
          - 8/3*Cf^2*ss22
          - 91/648*Cf^2*psip
          - 7/18*Cf^2*z3
          + 17/864*pi*Cf*Ca*sqrt3*ln3
          - 17/10368*pi*Cf*Ca*sqrt3*ln3^2
          - 1/27*pi*Cf^2*sqrt3*ln3
          + 1/324*pi*Cf^2*sqrt3*ln3^2
          + 1/243*pi^2*Cf*Tf*Nf
          - 37/1296*pi^2*Cf*Ca
          + 91/972*pi^2*Cf^2
          + 493/279936*pi^3*Cf*Ca*sqrt3
          - 29/8748*pi^3*Cf^2*sqrt3
          + 1/72*pi^4*Cf*Ca
          - 7/243*pi^4*Cf^2
          - 35/288*al*Cf*Ca
          + 5/5184*al*Cf*Ca*psippp13
          - 35/72*al*Cf*Ca*ss36
          + 7/18*al*Cf*Ca*ss32
          + 7/24*al*Cf*Ca*ss26
          - 7/12*al*Cf*Ca*ss22
          + 7/864*al*Cf*Ca*psip
          + 5/144*al*Cf*Ca*z3
          - 49/144*al*Cf^2
          - 10/9*al*Cf^2*ss36
          + 8/9*al*Cf^2*ss32
          + 2/3*al*Cf^2*ss26
          - 4/3*al*Cf^2*ss22
          + 5/27*al*Cf^2*psip
          + 1/18*al*Cf^2*z3
          - 7/864*al*pi*Cf*Ca*sqrt3*ln3
          + 7/10368*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/54*al*pi*Cf^2*sqrt3*ln3
          + 1/648*al*pi*Cf^2*sqrt3*ln3^2
          - 7/1296*al*pi^2*Cf*Ca
          - 10/81*al*pi^2*Cf^2
          - 203/279936*al*pi^3*Cf*Ca*sqrt3
          - 29/17496*al*pi^3*Cf^2*sqrt3
          - 5/1944*al*pi^4*Cf*Ca
          - 7/576*al^2*Cf*Ca
          - 1/432*al^2*Cf*Ca*psip
          + 5/288*al^2*Cf^2
          + 1/216*al^2*Cf^2*psip
          + 1/648*al^2*pi^2*Cf*Ca
          - 1/324*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_14*(
          - 55/1944*Cf*Tf*Nf
          + 29/486*Cf*Tf*Nf*psip
          - 9695/15552*Cf*Ca
          + 259/15552*Cf*Ca*psippp13
          - 2045/216*Cf*Ca*ss36
          + 409/54*Cf*Ca*ss32
          + 409/72*Cf*Ca*ss26
          - 409/36*Cf*Ca*ss22
          + 2021/7776*Cf*Ca*psip
          - 1/243*Cf*Ca*psip^2
          - 373/432*Cf*Ca*z3
          + 287/864*Cf^2
          - 29/972*Cf^2*psippp13
          + 160/9*Cf^2*ss36
          - 128/9*Cf^2*ss32
          - 32/3*Cf^2*ss26
          + 64/3*Cf^2*ss22
          - 439/648*Cf^2*psip
          + 2/243*Cf^2*psip^2
          + 11/6*Cf^2*z3
          - 409/2592*pi*Cf*Ca*sqrt3*ln3
          + 409/31104*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*pi*Cf^2*sqrt3*ln3
          - 2/81*pi*Cf^2*sqrt3*ln3^2
          - 29/729*pi^2*Cf*Tf*Nf
          - 2021/11664*pi^2*Cf*Ca
          + 4/729*pi^2*Cf*Ca*psip
          + 439/972*pi^2*Cf^2
          - 8/729*pi^2*Cf^2*psip
          - 11861/839808*pi^3*Cf*Ca*sqrt3
          + 58/2187*pi^3*Cf^2*sqrt3
          - 809/17496*pi^4*Cf*Ca
          + 182/2187*pi^4*Cf^2
          - 53/864*al*Cf*Ca
          - 5/1728*al*Cf*Ca*psippp13
          + 185/72*al*Cf*Ca*ss36
          - 37/18*al*Cf*Ca*ss32
          - 37/24*al*Cf*Ca*ss26
          + 37/12*al*Cf*Ca*ss22
          - 61/864*al*Cf*Ca*psip
          + 1/16*al*Cf*Ca*z3
          + 473/432*al*Cf^2
          - 1/648*al*Cf^2*psippp13
          + 10/27*al*Cf^2*ss36
          - 8/27*al*Cf^2*ss32
          - 2/9*al*Cf^2*ss26
          + 4/9*al*Cf^2*ss22
          - 13/54*al*Cf^2*psip
          - 1/54*al*Cf^2*z3
          + 37/864*al*pi*Cf*Ca*sqrt3*ln3
          - 37/10368*al*pi*Cf*Ca*sqrt3*ln3^2
          + 1/162*al*pi*Cf^2*sqrt3*ln3
          - 1/1944*al*pi*Cf^2*sqrt3*ln3^2
          + 61/1296*al*pi^2*Cf*Ca
          + 13/81*al*pi^2*Cf^2
          + 1073/279936*al*pi^3*Cf*Ca*sqrt3
          + 29/52488*al*pi^3*Cf^2*sqrt3
          + 5/648*al*pi^4*Cf*Ca
          + 1/243*al*pi^4*Cf^2
          - 23/576*al^2*Cf*Ca
          + 1/48*al^2*Cf*Ca*psip
          - 61/864*al^2*Cf^2
          + 1/216*al^2*Cf^2*psip
          - 1/72*al^2*pi^2*Cf*Ca
          - 1/324*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_13*(
          + 397/1944*Cf*Tf*Nf
          - 23/486*Cf*Tf*Nf*psip
          - 13507/15552*Cf*Ca
          - 97/15552*Cf*Ca*psippp13
          + 1535/216*Cf*Ca*ss36
          - 307/54*Cf*Ca*ss32
          - 307/72*Cf*Ca*ss26
          + 307/36*Cf*Ca*ss22
          - 2687/7776*Cf*Ca*psip
          + 1/243*Cf*Ca*psip^2
          + 343/432*Cf*Ca*z3
          + 683/864*Cf^2
          + 2/243*Cf^2*psippp13
          - 40/3*Cf^2*ss36
          + 32/3*Cf^2*ss32
          + 8*Cf^2*ss26
          - 16*Cf^2*ss22
          + 23/24*Cf^2*psip
          - 2/243*Cf^2*psip^2
          - 19/18*Cf^2*z3
          + 307/2592*pi*Cf*Ca*sqrt3*ln3
          - 307/31104*pi*Cf*Ca*sqrt3*ln3^2
          - 2/9*pi*Cf^2*sqrt3*ln3
          + 1/54*pi*Cf^2*sqrt3*ln3^2
          + 23/729*pi^2*Cf*Tf*Nf
          + 2687/11664*pi^2*Cf*Ca
          - 4/729*pi^2*Cf*Ca*psip
          - 23/36*pi^2*Cf^2
          + 8/729*pi^2*Cf^2*psip
          + 8903/839808*pi^3*Cf*Ca*sqrt3
          - 29/1458*pi^3*Cf^2*sqrt3
          + 323/17496*pi^4*Cf*Ca
          - 56/2187*pi^4*Cf^2
          + 263/864*al*Cf*Ca
          + 5/5184*al*Cf*Ca*psippp13
          - 115/72*al*Cf*Ca*ss36
          + 23/18*al*Cf*Ca*ss32
          + 23/24*al*Cf*Ca*ss26
          - 23/12*al*Cf*Ca*ss22
          + 47/864*al*Cf*Ca*psip
          - 19/144*al*Cf*Ca*z3
          - 179/432*al*Cf^2
          + 1/648*al*Cf^2*psippp13
          + 50/27*al*Cf^2*ss36
          - 40/27*al*Cf^2*ss32
          - 10/9*al*Cf^2*ss26
          + 20/9*al*Cf^2*ss22
          - 7/54*al*Cf^2*psip
          - 5/54*al*Cf^2*z3
          - 23/864*al*pi*Cf*Ca*sqrt3*ln3
          + 23/10368*al*pi*Cf*Ca*sqrt3*ln3^2
          + 5/162*al*pi*Cf^2*sqrt3*ln3
          - 5/1944*al*pi*Cf^2*sqrt3*ln3^2
          - 47/1296*al*pi^2*Cf*Ca
          + 7/81*al*pi^2*Cf^2
          - 667/279936*al*pi^3*Cf*Ca*sqrt3
          + 145/52488*al*pi^3*Cf^2*sqrt3
          - 5/1944*al*pi^4*Cf*Ca
          - 1/243*al*pi^4*Cf^2
          + 37/576*al^2*Cf*Ca
          - 7/432*al^2*Cf*Ca*psip
          + 31/864*al^2*Cf^2
          - 1/72*al^2*Cf^2*psip
          + 7/648*al^2*pi^2*Cf*Ca
          + 1/108*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_12*(
          + 1115/1944*Cf*Tf*Nf
          - 49/486*Cf*Tf*Nf*psip
          - 45695/15552*Cf*Ca
          - 443/15552*Cf*Ca*psippp13
          + 7045/216*Cf*Ca*ss36
          - 1409/54*Cf*Ca*ss32
          - 1409/72*Cf*Ca*ss26
          + 1409/36*Cf*Ca*ss22
          - 13609/7776*Cf*Ca*psip
          - 1/243*Cf*Ca*psip^2
          + 1445/432*Cf*Ca*z3
          + 2417/864*Cf^2
          + 77/1944*Cf^2*psippp13
          - 470/9*Cf^2*ss36
          + 376/9*Cf^2*ss32
          + 94/3*Cf^2*ss26
          - 188/3*Cf^2*ss22
          + 2093/648*Cf^2*psip
          + 2/243*Cf^2*psip^2
          - 25/6*Cf^2*z3
          + 1409/2592*pi*Cf*Ca*sqrt3*ln3
          - 1409/31104*pi*Cf*Ca*sqrt3*ln3^2
          - 47/54*pi*Cf^2*sqrt3*ln3
          + 47/648*pi*Cf^2*sqrt3*ln3^2
          + 49/729*pi^2*Cf*Tf*Nf
          + 13609/11664*pi^2*Cf*Ca
          + 4/729*pi^2*Cf*Ca*psip
          - 2093/972*pi^2*Cf^2
          - 8/729*pi^2*Cf^2*psip
          + 40861/839808*pi^3*Cf*Ca*sqrt3
          - 1363/17496*pi^3*Cf^2*sqrt3
          + 1297/17496*pi^4*Cf*Ca
          - 223/2187*pi^4*Cf^2
          + 721/864*al*Cf*Ca
          + 5/1728*al*Cf*Ca*psippp13
          - 385/72*al*Cf*Ca*ss36
          + 77/18*al*Cf*Ca*ss32
          + 77/24*al*Cf*Ca*ss26
          - 77/12*al*Cf*Ca*ss22
          + 245/864*al*Cf*Ca*psip
          - 23/48*al*Cf*Ca*z3
          - 409/432*al*Cf^2
          + 1/324*al*Cf^2*psippp13
          + 190/27*al*Cf^2*ss36
          - 152/27*al*Cf^2*ss32
          - 38/9*al*Cf^2*ss26
          + 76/9*al*Cf^2*ss22
          - 53/108*al*Cf^2*psip
          - 19/54*al*Cf^2*z3
          - 77/864*al*pi*Cf*Ca*sqrt3*ln3
          + 77/10368*al*pi*Cf*Ca*sqrt3*ln3^2
          + 19/162*al*pi*Cf^2*sqrt3*ln3
          - 19/1944*al*pi*Cf^2*sqrt3*ln3^2
          - 245/1296*al*pi^2*Cf*Ca
          + 53/162*al*pi^2*Cf^2
          - 2233/279936*al*pi^3*Cf*Ca*sqrt3
          + 551/52488*al*pi^3*Cf^2*sqrt3
          - 5/648*al*pi^4*Cf*Ca
          - 2/243*al*pi^4*Cf^2
          + 97/576*al^2*Cf*Ca
          - 5/144*al^2*Cf*Ca*psip
          + 29/864*al^2*Cf^2
          - 5/216*al^2*Cf^2*psip
          + 5/216*al^2*pi^2*Cf*Ca
          + 5/324*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_11*(
          + 7/1944*Cf*Tf*Nf
          + 1/162*Cf*Tf*Nf*psip
          - 1507/15552*Cf*Ca
          + 137/15552*Cf*Ca*psippp13
          - 1495/216*Cf*Ca*ss36
          + 299/54*Cf*Ca*ss32
          + 299/72*Cf*Ca*ss26
          - 299/36*Cf*Ca*ss22
          + 841/2592*Cf*Ca*psip
          + 1/243*Cf*Ca*psip^2
          - 263/432*Cf*Ca*z3
          - 1/32*Cf^2
          - 29/1944*Cf^2*psippp13
          + 10*Cf^2*ss36
          - 8*Cf^2*ss32
          - 6*Cf^2*ss26
          + 12*Cf^2*ss22
          - 223/648*Cf^2*psip
          - 2/243*Cf^2*psip^2
          + 17/18*Cf^2*z3
          - 299/2592*pi*Cf*Ca*sqrt3*ln3
          + 299/31104*pi*Cf*Ca*sqrt3*ln3^2
          + 1/6*pi*Cf^2*sqrt3*ln3
          - 1/72*pi*Cf^2*sqrt3*ln3^2
          - 1/243*pi^2*Cf*Tf*Nf
          - 841/3888*pi^2*Cf*Ca
          - 4/729*pi^2*Cf*Ca*psip
          + 223/972*pi^2*Cf^2
          + 8/729*pi^2*Cf^2*psip
          - 8671/839808*pi^3*Cf*Ca*sqrt3
          + 29/1944*pi^3*Cf^2*sqrt3
          - 379/17496*pi^4*Cf*Ca
          + 79/2187*pi^4*Cf^2
          + 5/864*al*Cf*Ca
          - 5/5184*al*Cf*Ca*psippp13
          + 25/24*al*Cf*Ca*ss36
          - 5/6*al*Cf*Ca*ss32
          - 5/8*al*Cf*Ca*ss26
          + 5/4*al*Cf*Ca*ss22
          - 55/864*al*Cf*Ca*psip
          + 7/144*al*Cf*Ca*z3
          + 115/432*al*Cf^2
          - 10/27*al*Cf^2*ss36
          + 8/27*al*Cf^2*ss32
          + 2/9*al*Cf^2*ss26
          - 4/9*al*Cf^2*ss22
          - 5/108*al*Cf^2*psip
          + 1/54*al*Cf^2*z3
          + 5/288*al*pi*Cf*Ca*sqrt3*ln3
          - 5/3456*al*pi*Cf*Ca*sqrt3*ln3^2
          - 1/162*al*pi*Cf^2*sqrt3*ln3
          + 1/1944*al*pi*Cf^2*sqrt3*ln3^2
          + 55/1296*al*pi^2*Cf*Ca
          + 5/162*al*pi^2*Cf^2
          + 145/93312*al*pi^3*Cf*Ca*sqrt3
          - 29/52488*al*pi^3*Cf^2*sqrt3
          + 5/1944*al*pi^4*Cf*Ca
          - 1/192*al^2*Cf*Ca
          + 1/432*al^2*Cf*Ca*psip
          + 1/864*al^2*Cf^2
          - 1/216*al^2*Cf^2*psip
          - 1/648*al^2*pi^2*Cf*Ca
          + 1/324*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_10*(
          - 749/648*Cf*Tf*Nf
          + 49/486*Cf*Tf*Nf*psip
          + 1235/324*Cf*Ca
          + 11/864*Cf*Ca*psippp13
          - 65/4*Cf*Ca*ss36
          + 13*Cf*Ca*ss32
          + 39/4*Cf*Ca*ss26
          - 39/2*Cf*Ca*ss22
          + 185/243*Cf*Ca*psip
          - 25/12*Cf*Ca*z3
          - 665/288*Cf^2
          - 1/81*Cf^2*psippp13
          + 235/9*Cf^2*ss36
          - 188/9*Cf^2*ss32
          - 47/3*Cf^2*ss26
          + 94/3*Cf^2*ss22
          - 389/216*Cf^2*psip
          + 16/9*Cf^2*z3
          - 13/48*pi*Cf*Ca*sqrt3*ln3
          + 13/576*pi*Cf*Ca*sqrt3*ln3^2
          + 47/108*pi*Cf^2*sqrt3*ln3
          - 47/1296*pi*Cf^2*sqrt3*ln3^2
          - 49/729*pi^2*Cf*Tf*Nf
          - 370/729*pi^2*Cf*Ca
          + 389/324*pi^2*Cf^2
          - 377/15552*pi^3*Cf*Ca*sqrt3
          + 1363/34992*pi^3*Cf^2*sqrt3
          - 11/324*pi^4*Cf*Ca
          + 8/243*pi^4*Cf^2
          - 17/24*al*Cf*Ca
          - 1/864*al*Cf*Ca*psippp13
          + 35/12*al*Cf*Ca*ss36
          - 7/3*al*Cf*Ca*ss32
          - 7/4*al*Cf*Ca*ss26
          + 7/2*al*Cf*Ca*ss22
          - 23/216*al*Cf*Ca*psip
          + 1/3*al*Cf*Ca*z3
          + 13/24*al*Cf^2
          - 1/324*al*Cf^2*psippp13
          - 50/9*al*Cf^2*ss36
          + 40/9*al*Cf^2*ss32
          + 10/3*al*Cf^2*ss26
          - 20/3*al*Cf^2*ss22
          + 25/54*al*Cf^2*psip
          + 5/18*al*Cf^2*z3
          + 7/144*al*pi*Cf*Ca*sqrt3*ln3
          - 7/1728*al*pi*Cf*Ca*sqrt3*ln3^2
          - 5/54*al*pi*Cf^2*sqrt3*ln3
          + 5/648*al*pi*Cf^2*sqrt3*ln3^2
          + 23/324*al*pi^2*Cf*Ca
          - 25/81*al*pi^2*Cf^2
          + 203/46656*al*pi^3*Cf*Ca*sqrt3
          - 145/17496*al*pi^3*Cf^2*sqrt3
          + 1/324*al*pi^4*Cf*Ca
          + 2/243*al*pi^4*Cf^2
          - 13/96*al^2*Cf*Ca
          + 5/144*al^2*Cf*Ca*psip
          - 1/48*al^2*Cf^2
          + 5/216*al^2*Cf^2*psip
          - 5/216*al^2*pi^2*Cf*Ca
          - 5/324*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_9*(
          + 1195/648*Cf*Tf*Nf
          - 205/1458*Cf*Tf*Nf*psip
          - 995/162*Cf*Ca
          - 197/7776*Cf*Ca*psippp13
          + 3325/108*Cf*Ca*ss36
          - 665/27*Cf*Ca*ss32
          - 665/36*Cf*Ca*ss26
          + 665/18*Cf*Ca*ss22
          - 4373/2916*Cf*Ca*psip
          - 2/243*Cf*Ca*psip^2
          + 403/108*Cf*Ca*z3
          + 3229/864*Cf^2
          + 1/36*Cf^2*psippp13
          - 1255/27*Cf^2*ss36
          + 1004/27*Cf^2*ss32
          + 251/9*Cf^2*ss26
          - 502/9*Cf^2*ss22
          + 1889/648*Cf^2*psip
          + 4/243*Cf^2*psip^2
          - 88/27*Cf^2*z3
          + 665/1296*pi*Cf*Ca*sqrt3*ln3
          - 665/15552*pi*Cf*Ca*sqrt3*ln3^2
          - 251/324*pi*Cf^2*sqrt3*ln3
          + 251/3888*pi*Cf^2*sqrt3*ln3^2
          + 205/2187*pi^2*Cf*Tf*Nf
          + 4373/4374*pi^2*Cf*Ca
          + 8/729*pi^2*Cf*Ca*psip
          - 1889/972*pi^2*Cf^2
          - 16/729*pi^2*Cf^2*psip
          + 19285/419904*pi^3*Cf*Ca*sqrt3
          - 7279/104976*pi^3*Cf^2*sqrt3
          + 559/8748*pi^4*Cf*Ca
          - 146/2187*pi^4*Cf^2
          + 227/216*al*Cf*Ca
          + 5/2592*al*Cf*Ca*psippp13
          - 175/36*al*Cf*Ca*ss36
          + 35/9*al*Cf*Ca*ss32
          + 35/12*al*Cf*Ca*ss26
          - 35/6*al*Cf*Ca*ss22
          + 143/648*al*Cf*Ca*psip
          - 5/9*al*Cf*Ca*z3
          - 163/216*al*Cf^2
          + 1/243*al*Cf^2*psippp13
          + 250/27*al*Cf^2*ss36
          - 200/27*al*Cf^2*ss32
          - 50/9*al*Cf^2*ss26
          + 100/9*al*Cf^2*ss22
          - 121/162*al*Cf^2*psip
          - 25/54*al*Cf^2*z3
          - 35/432*al*pi*Cf*Ca*sqrt3*ln3
          + 35/5184*al*pi*Cf*Ca*sqrt3*ln3^2
          + 25/162*al*pi*Cf^2*sqrt3*ln3
          - 25/1944*al*pi*Cf^2*sqrt3*ln3^2
          - 143/972*al*pi^2*Cf*Ca
          + 121/243*al*pi^2*Cf^2
          - 1015/139968*al*pi^3*Cf*Ca*sqrt3
          + 725/52488*al*pi^3*Cf^2*sqrt3
          - 5/972*al*pi^4*Cf*Ca
          - 8/729*al*pi^4*Cf^2
          + 19/96*al^2*Cf*Ca
          - 7/144*al^2*Cf*Ca*psip
          - 1/432*al^2*Cf^2
          - 17/648*al^2*Cf^2*psip
          + 7/216*al^2*pi^2*Cf*Ca
          + 17/972*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_8*(
          + 101/216*Cf*Tf*Nf
          - 89/1458*Cf*Tf*Nf*psip
          - 40/27*Cf*Ca
          - 1/7776*Cf*Ca*psippp13
          + 185/108*Cf*Ca*ss36
          - 37/27*Cf*Ca*ss32
          - 37/36*Cf*Ca*ss26
          + 37/18*Cf*Ca*ss22
          - 67/2916*Cf*Ca*psip
          + 2/243*Cf*Ca*psip^2
          + 47/108*Cf*Ca*z3
          + 761/864*Cf^2
          - 1/324*Cf^2*psippp13
          - 155/27*Cf^2*ss36
          + 124/27*Cf^2*ss32
          + 31/9*Cf^2*ss26
          - 62/9*Cf^2*ss22
          + 445/648*Cf^2*psip
          - 4/243*Cf^2*psip^2
          - 8/27*Cf^2*z3
          + 37/1296*pi*Cf*Ca*sqrt3*ln3
          - 37/15552*pi*Cf*Ca*sqrt3*ln3^2
          - 31/324*pi*Cf^2*sqrt3*ln3
          + 31/3888*pi*Cf^2*sqrt3*ln3^2
          + 89/2187*pi^2*Cf*Tf*Nf
          + 67/4374*pi^2*Cf*Ca
          - 8/729*pi^2*Cf*Ca*psip
          - 445/972*pi^2*Cf^2
          + 16/729*pi^2*Cf^2*psip
          + 1073/419904*pi^3*Cf*Ca*sqrt3
          - 899/104976*pi^3*Cf^2*sqrt3
          + 35/8748*pi^4*Cf*Ca
          + 2/2187*pi^4*Cf^2
          + 79/216*al*Cf*Ca
          + 1/2592*al*Cf*Ca*psippp13
          - 35/36*al*Cf*Ca*ss36
          + 7/9*al*Cf*Ca*ss32
          + 7/12*al*Cf*Ca*ss26
          - 7/6*al*Cf*Ca*ss22
          - 5/648*al*Cf*Ca*psip
          - 1/9*al*Cf*Ca*z3
          - 71/216*al*Cf^2
          + 1/486*al*Cf^2*psippp13
          + 50/27*al*Cf^2*ss36
          - 40/27*al*Cf^2*ss32
          - 10/9*al*Cf^2*ss26
          + 20/9*al*Cf^2*ss22
          - 29/162*al*Cf^2*psip
          - 5/54*al*Cf^2*z3
          - 7/432*al*pi*Cf*Ca*sqrt3*ln3
          + 7/5184*al*pi*Cf*Ca*sqrt3*ln3^2
          + 5/162*al*pi*Cf^2*sqrt3*ln3
          - 5/1944*al*pi*Cf^2*sqrt3*ln3^2
          + 5/972*al*pi^2*Cf*Ca
          + 29/243*al*pi^2*Cf^2
          - 203/139968*al*pi^3*Cf*Ca*sqrt3
          + 145/52488*al*pi^3*Cf^2*sqrt3
          - 1/972*al*pi^4*Cf*Ca
          - 4/729*al*pi^4*Cf^2
          + 7/96*al^2*Cf*Ca
          - 1/48*al^2*Cf*Ca*psip
          + 19/432*al^2*Cf^2
          - 13/648*al^2*Cf^2*psip
          + 1/72*al^2*pi^2*Cf*Ca
          + 13/972*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_7*(
          - 68/81*Cf*Tf*Nf
          + 68/243*Cf*Tf*Nf*psip
          + 377/162*Cf*Ca
          - 10/81*Cf*Ca*psippp13
          + 100*Cf*Ca*ss36
          - 80*Cf*Ca*ss32
          - 60*Cf*Ca*ss26
          + 120*Cf*Ca*ss22
          - 2339/486*Cf*Ca*psip
          - 8/27*Cf*Ca*psip^2
          + 9*Cf*Ca*z3
          + 17/27*Cf^2
          + 1/3*Cf^2*psippp13
          - 240*Cf^2*ss36
          + 192*Cf^2*ss32
          + 144*Cf^2*ss26
          - 288*Cf^2*ss22
          + 571/81*Cf^2*psip
          + 16/27*Cf^2*psip^2
          - 20*Cf^2*z3
          + 5/3*pi*Cf*Ca*sqrt3*ln3
          - 5/36*pi*Cf*Ca*sqrt3*ln3^2
          - 4*pi*Cf^2*sqrt3*ln3
          + 1/3*pi*Cf^2*sqrt3*ln3^2
          - 136/729*pi^2*Cf*Tf*Nf
          + 2339/729*pi^2*Cf*Ca
          + 32/81*pi^2*Cf*Ca*psip
          - 1142/243*pi^2*Cf^2
          - 64/81*pi^2*Cf^2*psip
          + 145/972*pi^3*Cf*Ca*sqrt3
          - 29/81*pi^3*Cf^2*sqrt3
          + 16/81*pi^4*Cf*Ca
          - 152/243*pi^4*Cf^2
          - 23/18*al*Cf*Ca
          + 1/81*al*Cf*Ca*psippp13
          - 20*al*Cf*Ca*ss36
          + 16*al*Cf*Ca*ss32
          + 12*al*Cf*Ca*ss26
          - 24*al*Cf*Ca*ss22
          + 107/54*al*Cf*Ca*psip
          - al*Cf*Ca*z3
          + 8/9*al*Cf^2
          - 1/81*al*Cf^2*psippp13
          + 80/3*al*Cf^2*ss36
          - 64/3*al*Cf^2*ss32
          - 16*al*Cf^2*ss26
          + 32*al*Cf^2*ss22
          - 44/27*al*Cf^2*psip
          - 4/3*al*Cf^2*z3
          - 1/3*al*pi*Cf*Ca*sqrt3*ln3
          + 1/36*al*pi*Cf*Ca*sqrt3*ln3^2
          + 4/9*al*pi*Cf^2*sqrt3*ln3
          - 1/27*al*pi*Cf^2*sqrt3*ln3^2
          - 107/81*al*pi^2*Cf*Ca
          + 88/81*al*pi^2*Cf^2
          - 29/972*al*pi^3*Cf*Ca*sqrt3
          + 29/729*al*pi^3*Cf^2*sqrt3
          - 8/243*al*pi^4*Cf*Ca
          + 8/243*al*pi^4*Cf^2
          - 5/18*al^2*Cf*Ca
          + 5/54*al^2*Cf*Ca*psip
          - 5/9*al^2*Cf^2
          + 5/27*al^2*Cf^2*psip
          - 5/81*al^2*pi^2*Cf*Ca
          - 10/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_6*(
          - 469/243*Cf*Tf*Nf
          + 430/729*Cf*Tf*Nf*psip
          + 5837/972*Cf*Ca
          - 19/1944*Cf*Ca*psippp13
          + 5*Cf*Ca*ss36
          - 4*Cf*Ca*ss32
          - 3*Cf*Ca*ss26
          + 6*Cf*Ca*ss22
          - 650/729*Cf*Ca*psip
          - 4/27*Cf*Ca*psip^2
          - Cf*Ca*z3
          - 1463/324*Cf^2
          + 4/81*Cf^2*psippp13
          + 160/9*Cf^2*ss36
          - 128/9*Cf^2*ss32
          - 32/3*Cf^2*ss26
          + 64/3*Cf^2*ss22
          - 2465/486*Cf^2*psip
          + 8/27*Cf^2*psip^2
          + 10/9*Cf^2*z3
          + 1/12*pi*Cf*Ca*sqrt3*ln3
          - 1/144*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*pi*Cf^2*sqrt3*ln3
          - 2/81*pi*Cf^2*sqrt3*ln3^2
          - 860/2187*pi^2*Cf*Tf*Nf
          + 1300/2187*pi^2*Cf*Ca
          + 16/81*pi^2*Cf*Ca*psip
          + 2465/729*pi^2*Cf^2
          - 32/81*pi^2*Cf^2*psip
          + 29/3888*pi^3*Cf*Ca*sqrt3
          + 58/2187*pi^3*Cf^2*sqrt3
          - 29/729*pi^4*Cf*Ca
          - 80/27*al*Cf*Ca
          - 11/1944*al*Cf*Ca*psippp13
          + 65/9*al*Cf*Ca*ss36
          - 52/9*al*Cf*Ca*ss32
          - 13/3*al*Cf*Ca*ss26
          + 26/3*al*Cf*Ca*ss22
          + 61/162*al*Cf*Ca*psip
          + 5/9*al*Cf*Ca*z3
          + 251/54*al*Cf^2
          - 5/243*al*Cf^2*psippp13
          - 40/9*al*Cf^2*ss36
          + 32/9*al*Cf^2*ss32
          + 8/3*al*Cf^2*ss26
          - 16/3*al*Cf^2*ss22
          + 29/81*al*Cf^2*psip
          + 2/9*al*Cf^2*z3
          + 13/108*al*pi*Cf*Ca*sqrt3*ln3
          - 13/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*al*pi*Cf^2*sqrt3*ln3
          + 1/162*al*pi*Cf^2*sqrt3*ln3^2
          - 61/243*al*pi^2*Cf*Ca
          - 58/243*al*pi^2*Cf^2
          + 377/34992*al*pi^3*Cf*Ca*sqrt3
          - 29/4374*al*pi^3*Cf^2*sqrt3
          + 11/729*al*pi^4*Cf*Ca
          + 40/729*al*pi^4*Cf^2
          - 71/108*al^2*Cf*Ca
          + 65/324*al^2*Cf*Ca*psip
          - 73/108*al^2*Cf^2
          + 35/162*al^2*Cf^2*psip
          - 65/486*al^2*pi^2*Cf*Ca
          - 35/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_5*(
          - 682/243*Cf*Tf*Nf
          + 604/729*Cf*Tf*Nf*psip
          + 2234/243*Cf*Ca
          + 85/972*Cf*Ca*psippp13
          - 710/9*Cf*Ca*ss36
          + 568/9*Cf*Ca*ss32
          + 142/3*Cf*Ca*ss26
          - 284/3*Cf*Ca*ss22
          + 4097/1458*Cf*Ca*psip
          - 4/81*Cf*Ca*psip^2
          - 86/9*Cf*Ca*z3
          - 1423/162*Cf^2
          - 1/6*Cf^2*psippp13
          + 640/3*Cf^2*ss36
          - 512/3*Cf^2*ss32
          - 128*Cf^2*ss26
          + 256*Cf^2*ss22
          - 3481/243*Cf^2*psip
          + 8/81*Cf^2*psip^2
          + 52/3*Cf^2*z3
          - 71/54*pi*Cf*Ca*sqrt3*ln3
          + 71/648*pi*Cf*Ca*sqrt3*ln3^2
          + 32/9*pi*Cf^2*sqrt3*ln3
          - 8/27*pi*Cf^2*sqrt3*ln3^2
          - 1208/2187*pi^2*Cf*Tf*Nf
          - 4097/2187*pi^2*Cf*Ca
          + 16/243*pi^2*Cf*Ca*psip
          + 6962/729*pi^2*Cf^2
          - 32/243*pi^2*Cf^2*psip
          - 2059/17496*pi^3*Cf*Ca*sqrt3
          + 232/729*pi^3*Cf^2*sqrt3
          - 62/243*pi^4*Cf*Ca
          + 356/729*pi^4*Cf^2
          - 116/27*al*Cf*Ca
          - 19/972*al*Cf*Ca*psippp13
          + 250/9*al*Cf*Ca*ss36
          - 200/9*al*Cf*Ca*ss32
          - 50/3*al*Cf*Ca*ss26
          + 100/3*al*Cf*Ca*ss22
          - 67/81*al*Cf*Ca*psip
          + 16/9*al*Cf*Ca*z3
          + 211/27*al*Cf^2
          - 13/486*al*Cf^2*psippp13
          - 80/3*al*Cf^2*ss36
          + 64/3*al*Cf^2*ss32
          + 16*al*Cf^2*ss26
          - 32*al*Cf^2*ss22
          + 134/81*al*Cf^2*psip
          + 4/3*al*Cf^2*z3
          + 25/54*al*pi*Cf*Ca*sqrt3*ln3
          - 25/648*al*pi*Cf*Ca*sqrt3*ln3^2
          - 4/9*al*pi*Cf^2*sqrt3*ln3
          + 1/27*al*pi*Cf^2*sqrt3*ln3^2
          + 134/243*al*pi^2*Cf*Ca
          - 268/243*al*pi^2*Cf^2
          + 725/17496*al*pi^3*Cf*Ca*sqrt3
          - 29/729*al*pi^3*Cf^2*sqrt3
          + 38/729*al*pi^4*Cf*Ca
          + 52/729*al*pi^4*Cf^2
          - 26/27*al^2*Cf*Ca
          + 23/81*al^2*Cf*Ca*psip
          - 41/54*al^2*Cf^2
          + 19/81*al^2*Cf^2*psip
          - 46/243*al^2*pi^2*Cf*Ca
          - 38/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_4*(
          - 281/81*Cf*Tf*Nf
          + 242/243*Cf*Tf*Nf*psip
          + 3853/324*Cf*Ca
          + 109/648*Cf*Ca*psippp13
          - 455/3*Cf*Ca*ss36
          + 364/3*Cf*Ca*ss32
          + 91*Cf*Ca*ss26
          - 182*Cf*Ca*ss22
          + 1529/243*Cf*Ca*psip
          - 50/3*Cf*Ca*z3
          - 1315/108*Cf^2
          - 17/54*Cf^2*psippp13
          + 1040/3*Cf^2*ss36
          - 832/3*Cf^2*ss32
          - 208*Cf^2*ss26
          + 416*Cf^2*ss22
          - 3355/162*Cf^2*psip
          + 86/3*Cf^2*z3
          - 91/36*pi*Cf*Ca*sqrt3*ln3
          + 91/432*pi*Cf*Ca*sqrt3*ln3^2
          + 52/9*pi*Cf^2*sqrt3*ln3
          - 13/27*pi*Cf^2*sqrt3*ln3^2
          - 484/729*pi^2*Cf*Tf*Nf
          - 3058/729*pi^2*Cf*Ca
          + 3355/243*pi^2*Cf^2
          - 2639/11664*pi^3*Cf*Ca*sqrt3
          + 377/729*pi^3*Cf^2*sqrt3
          - 109/243*pi^4*Cf*Ca
          + 68/81*pi^4*Cf^2
          - 95/18*al*Cf*Ca
          - 19/648*al*Cf*Ca*psippp13
          + 125/3*al*Cf*Ca*ss36
          - 100/3*al*Cf*Ca*ss32
          - 25*al*Cf*Ca*ss26
          + 50*al*Cf*Ca*ss22
          - 44/27*al*Cf*Ca*psip
          + 8/3*al*Cf*Ca*z3
          + 187/18*al*Cf^2
          - 5/162*al*Cf^2*psippp13
          - 40*al*Cf^2*ss36
          + 32*al*Cf^2*ss32
          + 24*al*Cf^2*ss26
          - 48*al*Cf^2*ss22
          + 61/27*al*Cf^2*psip
          + 2*al*Cf^2*z3
          + 25/36*al*pi*Cf*Ca*sqrt3*ln3
          - 25/432*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/3*al*pi*Cf^2*sqrt3*ln3
          + 1/18*al*pi*Cf^2*sqrt3*ln3^2
          + 88/81*al*pi^2*Cf*Ca
          - 122/81*al*pi^2*Cf^2
          + 725/11664*al*pi^3*Cf*Ca*sqrt3
          - 29/486*al*pi^3*Cf^2*sqrt3
          + 19/243*al*pi^4*Cf*Ca
          + 20/243*al*pi^4*Cf^2
          - 43/36*al^2*Cf*Ca
          + 37/108*al^2*Cf*Ca*psip
          - 29/36*al^2*Cf^2
          + 13/54*al^2*Cf^2*psip
          - 37/162*al^2*pi^2*Cf*Ca
          - 13/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_3*(
          + 68/243*Cf*Tf*Nf
          - 68/729*Cf*Tf*Nf*psip
          - 377/486*Cf*Ca
          + 10/243*Cf*Ca*psippp13
          - 100/3*Cf*Ca*ss36
          + 80/3*Cf*Ca*ss32
          + 20*Cf*Ca*ss26
          - 40*Cf*Ca*ss22
          + 2339/1458*Cf*Ca*psip
          + 8/81*Cf*Ca*psip^2
          - 3*Cf*Ca*z3
          - 17/81*Cf^2
          - 1/9*Cf^2*psippp13
          + 80*Cf^2*ss36
          - 64*Cf^2*ss32
          - 48*Cf^2*ss26
          + 96*Cf^2*ss22
          - 571/243*Cf^2*psip
          - 16/81*Cf^2*psip^2
          + 20/3*Cf^2*z3
          - 5/9*pi*Cf*Ca*sqrt3*ln3
          + 5/108*pi*Cf*Ca*sqrt3*ln3^2
          + 4/3*pi*Cf^2*sqrt3*ln3
          - 1/9*pi*Cf^2*sqrt3*ln3^2
          + 136/2187*pi^2*Cf*Tf*Nf
          - 2339/2187*pi^2*Cf*Ca
          - 32/243*pi^2*Cf*Ca*psip
          + 1142/729*pi^2*Cf^2
          + 64/243*pi^2*Cf^2*psip
          - 145/2916*pi^3*Cf*Ca*sqrt3
          + 29/243*pi^3*Cf^2*sqrt3
          - 16/243*pi^4*Cf*Ca
          + 152/729*pi^4*Cf^2
          + 23/54*al*Cf*Ca
          - 1/243*al*Cf*Ca*psippp13
          + 20/3*al*Cf*Ca*ss36
          - 16/3*al*Cf*Ca*ss32
          - 4*al*Cf*Ca*ss26
          + 8*al*Cf*Ca*ss22
          - 107/162*al*Cf*Ca*psip
          + 1/3*al*Cf*Ca*z3
          - 8/27*al*Cf^2
          + 1/243*al*Cf^2*psippp13
          - 80/9*al*Cf^2*ss36
          + 64/9*al*Cf^2*ss32
          + 16/3*al*Cf^2*ss26
          - 32/3*al*Cf^2*ss22
          + 44/81*al*Cf^2*psip
          + 4/9*al*Cf^2*z3
          + 1/9*al*pi*Cf*Ca*sqrt3*ln3
          - 1/108*al*pi*Cf*Ca*sqrt3*ln3^2
          - 4/27*al*pi*Cf^2*sqrt3*ln3
          + 1/81*al*pi*Cf^2*sqrt3*ln3^2
          + 107/243*al*pi^2*Cf*Ca
          - 88/243*al*pi^2*Cf^2
          + 29/2916*al*pi^3*Cf*Ca*sqrt3
          - 29/2187*al*pi^3*Cf^2*sqrt3
          + 8/729*al*pi^4*Cf*Ca
          - 8/729*al*pi^4*Cf^2
          + 5/54*al^2*Cf*Ca
          - 5/162*al^2*Cf*Ca*psip
          + 5/27*al^2*Cf^2
          - 5/81*al^2*Cf^2*psip
          + 5/243*al^2*pi^2*Cf*Ca
          + 10/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_2*(
          + 40/81*Cf*Tf*Nf
          - 40/243*Cf*Tf*Nf*psip
          - 205/162*Cf*Ca
          + 2/81*Cf*Ca*psippp13
          - 200/9*Cf*Ca*ss36
          + 160/9*Cf*Ca*ss32
          + 40/3*Cf*Ca*ss26
          - 80/3*Cf*Ca*ss22
          + 673/486*Cf*Ca*psip
          + 4/81*Cf*Ca*psip^2
          - 14/9*Cf*Ca*z3
          + 2/3*Cf^2
          - 7/162*Cf^2*psippp13
          + 160/9*Cf^2*ss36
          - 128/9*Cf^2*ss32
          - 32/3*Cf^2*ss26
          + 64/3*Cf^2*ss22
          + 14/27*Cf^2*psip
          - 8/81*Cf^2*psip^2
          + 16/9*Cf^2*z3
          - 10/27*pi*Cf*Ca*sqrt3*ln3
          + 5/162*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*pi*Cf^2*sqrt3*ln3
          - 2/81*pi*Cf^2*sqrt3*ln3^2
          + 80/729*pi^2*Cf*Tf*Nf
          - 673/729*pi^2*Cf*Ca
          - 16/243*pi^2*Cf*Ca*psip
          - 28/81*pi^2*Cf^2
          + 32/243*pi^2*Cf^2*psip
          - 145/4374*pi^3*Cf*Ca*sqrt3
          + 58/2187*pi^3*Cf^2*sqrt3
          - 32/729*pi^4*Cf*Ca
          + 52/729*pi^4*Cf^2
          + 7/9*al*Cf*Ca
          - 7/27*al*Cf*Ca*psip
          - 8/9*al*Cf^2
          + 1/162*al*Cf^2*psippp13
          - 4/27*al*Cf^2*psip
          + 14/81*al*pi^2*Cf*Ca
          + 8/81*al*pi^2*Cf^2
          - 4/243*al*pi^4*Cf^2
          + 1/6*al^2*Cf*Ca
          - 1/18*al^2*Cf*Ca*psip
          + 2/9*al^2*Cf^2
          - 2/27*al^2*Cf^2*psip
          + 1/27*al^2*pi^2*Cf*Ca
          + 4/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_1*(
          - 91/486*Cf*Tf*Nf
          + 25/729*Cf*Tf*Nf*psip
          + 7097/7776*Cf*Ca
          - 1/648*Cf*Ca*psippp13
          - 10/9*Cf*Ca*ss36
          + 8/9*Cf*Ca*ss32
          + 2/3*Cf*Ca*ss26
          - 4/3*Cf*Ca*ss22
          + 919/11664*Cf*Ca*psip
          - 1/162*Cf*Ca*psip^2
          - 1/4*Cf*Ca*z3
          - 79/108*Cf^2
          + 19/3888*Cf^2*psippp13
          + 110/27*Cf^2*ss36
          - 88/27*Cf^2*ss32
          - 22/9*Cf^2*ss26
          + 44/9*Cf^2*ss22
          - 16/27*Cf^2*psip
          + 1/81*Cf^2*psip^2
          + 5/27*Cf^2*z3
          - 1/54*pi*Cf*Ca*sqrt3*ln3
          + 1/648*pi*Cf*Ca*sqrt3*ln3^2
          + 11/162*pi*Cf^2*sqrt3*ln3
          - 11/1944*pi*Cf^2*sqrt3*ln3^2
          - 50/2187*pi^2*Cf*Tf*Nf
          - 919/17496*pi^2*Cf*Ca
          + 2/243*pi^2*Cf*Ca*psip
          + 32/81*pi^2*Cf^2
          - 4/243*pi^2*Cf^2*psip
          - 29/17496*pi^3*Cf*Ca*sqrt3
          + 319/52488*pi^3*Cf^2*sqrt3
          + 1/729*pi^4*Cf*Ca
          - 11/1458*pi^4*Cf^2
          - 5/18*al*Cf*Ca
          + 5/9*al*Cf*Ca*ss36
          - 4/9*al*Cf*Ca*ss32
          - 1/3*al*Cf*Ca*ss26
          + 2/3*al*Cf*Ca*ss22
          - 1/648*al*Cf*Ca*psip
          + 1/12*al*Cf*Ca*z3
          + 1/9*al*Cf^2
          - 5/3888*al*Cf^2*psippp13
          - 40/27*al*Cf^2*ss36
          + 32/27*al*Cf^2*ss32
          + 8/9*al*Cf^2*ss26
          - 16/9*al*Cf^2*ss22
          + 55/324*al*Cf^2*psip
          + 2/27*al*Cf^2*z3
          + 1/108*al*pi*Cf*Ca*sqrt3*ln3
          - 1/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/81*al*pi*Cf^2*sqrt3*ln3
          + 1/486*al*pi*Cf^2*sqrt3*ln3^2
          + 1/972*al*pi^2*Cf*Ca
          - 55/486*al*pi^2*Cf^2
          + 29/34992*al*pi^3*Cf*Ca*sqrt3
          - 29/13122*al*pi^3*Cf^2*sqrt3
          + 5/1458*al*pi^4*Cf^2
          - 5/96*al^2*Cf*Ca
          + 5/432*al^2*Cf*Ca*psip
          - 1/36*al^2*Cf^2
          + 5/324*al^2*Cf^2*psip
          - 5/648*al^2*pi^2*Cf*Ca
          - 5/486*al^2*pi^2*Cf^2
          );


tot2tra3_msbar =

       + Sigma^{T3}_18*(
          - 1/12
          )

       + Sigma^{T3}_17*(
          + 5/36
          )

       + Sigma^{T3}_16*(
          + 1/36
          )

       + Sigma^{T3}_15*(
          - 1/12
          )

       + Sigma^{T3}_14*(
          + 5/36
          )

       + Sigma^{T3}_13*(
          + 1/36
          )

       + Sigma^{T3}_12*(
          + 5/36
          )

       + Sigma^{T3}_11*(
          + 1/36
          )

       + Sigma^{T3}_10*(
          - 1/12
          )

       + Sigma^{T3}_9*(
          + 5/36
          )

       + Sigma^{T3}_8*(
          + 1/36
          )

       + Sigma^{T3}_1*(
          - 1/18
          )

       + a*Sigma^{T3}_42*(
          - 1/27*Cf*psip
          + 2/81*pi^2*Cf
          - 1/81*al*Cf*psip
          + 2/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_41*(
          - 2/9*Cf*psip
          + 4/27*pi^2*Cf
          - 2/27*al*Cf*psip
          + 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_40*(
          - 2/9*Cf*psip
          + 4/27*pi^2*Cf
          - 2/27*al*Cf*psip
          + 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_38*(
          - 1/18*Cf*psip
          + 1/27*pi^2*Cf
          - 1/54*al*Cf*psip
          + 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_36*(
          + 1/18*Cf*psip
          - 1/27*pi^2*Cf
          + 1/54*al*Cf*psip
          - 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_35*(
          + 2/27*Cf*psip
          - 4/81*pi^2*Cf
          + 2/81*al*Cf*psip
          - 4/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_34*(
          - 2/27*Cf*psip
          + 4/81*pi^2*Cf
          - 2/81*al*Cf*psip
          + 4/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_32*(
          + 2/9*Cf*psip
          - 4/27*pi^2*Cf
          + 2/27*al*Cf*psip
          - 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_30*(
          - 1/9*Cf
          + 1/27*Cf*psip
          - 2/81*pi^2*Cf
          + 1/9*al*Cf
          - 1/27*al*Cf*psip
          + 2/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_28*(
          + 1/9*Cf
          - 1/27*Cf*psip
          + 2/81*pi^2*Cf
          - 1/9*al*Cf
          + 1/27*al*Cf*psip
          - 2/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_27*(
          + 1/9*Cf
          - 1/27*Cf*psip
          + 2/81*pi^2*Cf
          - 1/9*al*Cf
          + 1/27*al*Cf*psip
          - 2/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_26*(
          + 2/9*Cf
          - 2/27*Cf*psip
          + 4/81*pi^2*Cf
          - 2/9*al*Cf
          + 2/27*al*Cf*psip
          - 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_25*(
          - 2/9*Cf
          + 2/27*Cf*psip
          - 4/81*pi^2*Cf
          + 2/9*al*Cf
          - 2/27*al*Cf*psip
          + 4/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_23*(
          + 8/9*Cf
          - 8/27*Cf*psip
          + 16/81*pi^2*Cf
          - 8/9*al*Cf
          + 8/27*al*Cf*psip
          - 16/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_22*(
          - 8/3*Cf
          + 8/9*Cf*psip
          - 16/27*pi^2*Cf
          + 8/3*al*Cf
          - 8/9*al*Cf*psip
          + 16/27*al*pi^2*Cf
          )

       + a*Sigma^{T3}_21*(
          + 16/9*Cf
          - 16/27*Cf*psip
          + 32/81*pi^2*Cf
          - 16/9*al*Cf
          + 16/27*al*Cf*psip
          - 32/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_20*(
          - 16/9*Cf
          + 16/27*Cf*psip
          - 32/81*pi^2*Cf
          + 16/9*al*Cf
          - 16/27*al*Cf*psip
          + 32/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_19*(
          + 8/3*Cf
          - 8/9*Cf*psip
          + 16/27*pi^2*Cf
          - 8/3*al*Cf
          + 8/9*al*Cf*psip
          - 16/27*al*pi^2*Cf
          )

       + a*Sigma^{T3}_18*(
          + 1/12*Cf
          - 1/54*Cf*psip
          + 1/81*pi^2*Cf
          - 1/12*al*Cf
          + 1/54*al*Cf*psip
          - 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_17*(
          - 7/108*Cf
          + 1/162*Cf*psip
          - 1/243*pi^2*Cf
          + 7/108*al*Cf
          - 1/162*al*Cf*psip
          + 1/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_16*(
          - 11/108*Cf
          + 5/162*Cf*psip
          - 5/243*pi^2*Cf
          + 11/108*al*Cf
          - 5/162*al*Cf*psip
          + 5/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_15*(
          + 1/12*Cf
          - 1/54*Cf*psip
          + 1/81*pi^2*Cf
          - 1/12*al*Cf
          + 1/54*al*Cf*psip
          - 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_14*(
          - 11/108*Cf
          + 1/54*Cf*psip
          - 1/81*pi^2*Cf
          + 11/108*al*Cf
          - 1/54*al*Cf*psip
          + 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_13*(
          - 7/108*Cf
          + 1/54*Cf*psip
          - 1/81*pi^2*Cf
          + 7/108*al*Cf
          - 1/54*al*Cf*psip
          + 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_12*(
          - 11/108*Cf
          + 1/54*Cf*psip
          - 1/81*pi^2*Cf
          + 11/108*al*Cf
          - 1/54*al*Cf*psip
          + 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_11*(
          - 7/108*Cf
          + 1/54*Cf*psip
          - 1/81*pi^2*Cf
          + 7/108*al*Cf
          - 1/54*al*Cf*psip
          + 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_10*(
          + 1/12*Cf
          - 1/54*Cf*psip
          + 1/81*pi^2*Cf
          - 1/12*al*Cf
          + 1/54*al*Cf*psip
          - 1/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_9*(
          - 7/108*Cf
          + 1/162*Cf*psip
          - 1/243*pi^2*Cf
          + 7/108*al*Cf
          - 1/162*al*Cf*psip
          + 1/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_8*(
          - 11/108*Cf
          + 5/162*Cf*psip
          - 5/243*pi^2*Cf
          + 11/108*al*Cf
          - 5/162*al*Cf*psip
          + 5/243*al*pi^2*Cf
          )

       + a*Sigma^{T3}_7*(
          + 4/3*Cf
          - 4/9*Cf*psip
          + 8/27*pi^2*Cf
          - 4/3*al*Cf
          + 4/9*al*Cf*psip
          - 8/27*al*pi^2*Cf
          )

       + a*Sigma^{T3}_6*(
          + 10/9*Cf
          - 10/27*Cf*psip
          + 20/81*pi^2*Cf
          - 10/9*al*Cf
          + 10/27*al*Cf*psip
          - 20/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_5*(
          + 8/9*Cf
          - 8/27*Cf*psip
          + 16/81*pi^2*Cf
          - 8/9*al*Cf
          + 8/27*al*Cf*psip
          - 16/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_4*(
          + 2/3*Cf
          - 2/9*Cf*psip
          + 4/27*pi^2*Cf
          - 2/3*al*Cf
          + 2/9*al*Cf*psip
          - 4/27*al*pi^2*Cf
          )

       + a*Sigma^{T3}_3*(
          - 4/9*Cf
          + 4/27*Cf*psip
          - 8/81*pi^2*Cf
          + 4/9*al*Cf
          - 4/27*al*Cf*psip
          + 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_2*(
          - 4/9*Cf
          + 4/27*Cf*psip
          - 8/81*pi^2*Cf
          + 4/9*al*Cf
          - 4/27*al*Cf*psip
          + 8/81*al*pi^2*Cf
          )

       + a*Sigma^{T3}_1*(
          + 1/9*Cf
          - 5/162*Cf*psip
          + 5/243*pi^2*Cf
          - 1/9*al*Cf
          + 5/162*al*Cf*psip
          - 5/243*al*pi^2*Cf
          )

       + a^2*Sigma^{T3}_42*(
          + 32/243*Cf*Tf*Nf*psip
          + 7/972*Cf*Ca*psippp13
          - 280/27*Cf*Ca*ss36
          + 224/27*Cf*Ca*ss32
          + 56/9*Cf*Ca*ss26
          - 112/9*Cf*Ca*ss22
          + 503/972*Cf*Ca*psip
          - 2/81*Cf*Ca*psip^2
          - 13/27*Cf*Ca*z3
          + 1/972*Cf^2*psippp13
          + 320/27*Cf^2*ss36
          - 256/27*Cf^2*ss32
          - 64/9*Cf^2*ss26
          + 128/9*Cf^2*ss22
          - 37/27*Cf^2*psip
          + 4/81*Cf^2*psip^2
          - 4/27*Cf^2*z3
          - 14/81*pi*Cf*Ca*sqrt3*ln3
          + 7/486*pi*Cf*Ca*sqrt3*ln3^2
          + 16/81*pi*Cf^2*sqrt3*ln3
          - 4/243*pi*Cf^2*sqrt3*ln3^2
          - 64/729*pi^2*Cf*Tf*Nf
          - 503/1458*pi^2*Cf*Ca
          + 8/243*pi^2*Cf*Ca*psip
          + 74/81*pi^2*Cf^2
          - 16/243*pi^2*Cf^2*psip
          - 203/13122*pi^3*Cf*Ca*sqrt3
          + 116/6561*pi^3*Cf^2*sqrt3
          - 22/729*pi^4*Cf*Ca
          + 14/729*pi^4*Cf^2
          + 1/972*al*Cf*Ca*psippp13
          - 40/27*al*Cf*Ca*ss36
          + 32/27*al*Cf*Ca*ss32
          + 8/9*al*Cf*Ca*ss26
          - 16/9*al*Cf*Ca*ss22
          + 4/81*al*Cf*Ca*psip
          - 1/27*al*Cf*Ca*z3
          + 1/972*al*Cf^2*psippp13
          + 80/27*al*Cf^2*ss36
          - 64/27*al*Cf^2*ss32
          - 16/9*al*Cf^2*ss26
          + 32/9*al*Cf^2*ss22
          - 25/81*al*Cf^2*psip
          - 4/27*al*Cf^2*z3
          - 2/81*al*pi*Cf*Ca*sqrt3*ln3
          + 1/486*al*pi*Cf*Ca*sqrt3*ln3^2
          + 4/81*al*pi*Cf^2*sqrt3*ln3
          - 1/243*al*pi*Cf^2*sqrt3*ln3^2
          - 8/243*al*pi^2*Cf*Ca
          + 50/243*al*pi^2*Cf^2
          - 29/13122*al*pi^3*Cf*Ca*sqrt3
          + 29/6561*al*pi^3*Cf^2*sqrt3
          - 2/729*al*pi^4*Cf*Ca
          - 2/729*al*pi^4*Cf^2
          - 5/324*al^2*Cf*Ca*psip
          + 5/486*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T3}_41*(
          + 64/81*Cf*Tf*Nf*psip
          + 7/162*Cf*Ca*psippp13
          - 560/9*Cf*Ca*ss36
          + 448/9*Cf*Ca*ss32
          + 112/3*Cf*Ca*ss26
          - 224/3*Cf*Ca*ss22
          + 503/162*Cf*Ca*psip
          - 4/27*Cf*Ca*psip^2
          - 26/9*Cf*Ca*z3
          + 1/162*Cf^2*psippp13
          + 640/9*Cf^2*ss36
          - 512/9*Cf^2*ss32
          - 128/3*Cf^2*ss26
          + 256/3*Cf^2*ss22
          - 74/9*Cf^2*psip
          + 8/27*Cf^2*psip^2
          - 8/9*Cf^2*z3
          - 28/27*pi*Cf*Ca*sqrt3*ln3
          + 7/81*pi*Cf*Ca*sqrt3*ln3^2
          + 32/27*pi*Cf^2*sqrt3*ln3
          - 8/81*pi*Cf^2*sqrt3*ln3^2
          - 128/243*pi^2*Cf*Tf*Nf
          - 503/243*pi^2*Cf*Ca
          + 16/81*pi^2*Cf*Ca*psip
          + 148/27*pi^2*Cf^2
          - 32/81*pi^2*Cf^2*psip
          - 203/2187*pi^3*Cf*Ca*sqrt3
          + 232/2187*pi^3*Cf^2*sqrt3
          - 44/243*pi^4*Cf*Ca
          + 28/243*pi^4*Cf^2
          + 1/162*al*Cf*Ca*psippp13
          - 80/9*al*Cf*Ca*ss36
          + 64/9*al*Cf*Ca*ss32
          + 16/3*al*Cf*Ca*ss26
          - 32/3*al*Cf*Ca*ss22
          + 8/27*al*Cf*Ca*psip
          - 2/9*al*Cf*Ca*z3
          + 1/162*al*Cf^2*psippp13
          + 160/9*al*Cf^2*ss36
          - 128/9*al*Cf^2*ss32
          - 32/3*al*Cf^2*ss26
          + 64/3*al*Cf^2*ss22
          - 50/27*al*Cf^2*psip
          - 8/9*al*Cf^2*z3
          - 4/27*al*pi*Cf*Ca*sqrt3*ln3
          + 1/81*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*al*pi*Cf^2*sqrt3*ln3
          - 2/81*al*pi*Cf^2*sqrt3*ln3^2
          - 16/81*al*pi^2*Cf*Ca
          + 100/81*al*pi^2*Cf^2
          - 29/2187*al*pi^3*Cf*Ca*sqrt3
          + 58/2187*al*pi^3*Cf^2*sqrt3
          - 4/243*al*pi^4*Cf*Ca
          - 4/243*al*pi^4*Cf^2
          - 5/54*al^2*Cf*Ca*psip
          + 5/81*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T3}_40*(
          + 64/81*Cf*Tf*Nf*psip
          + 7/162*Cf*Ca*psippp13
          - 560/9*Cf*Ca*ss36
          + 448/9*Cf*Ca*ss32
          + 112/3*Cf*Ca*ss26
          - 224/3*Cf*Ca*ss22
          + 503/162*Cf*Ca*psip
          - 4/27*Cf*Ca*psip^2
          - 26/9*Cf*Ca*z3
          + 1/162*Cf^2*psippp13
          + 640/9*Cf^2*ss36
          - 512/9*Cf^2*ss32
          - 128/3*Cf^2*ss26
          + 256/3*Cf^2*ss22
          - 74/9*Cf^2*psip
          + 8/27*Cf^2*psip^2
          - 8/9*Cf^2*z3
          - 28/27*pi*Cf*Ca*sqrt3*ln3
          + 7/81*pi*Cf*Ca*sqrt3*ln3^2
          + 32/27*pi*Cf^2*sqrt3*ln3
          - 8/81*pi*Cf^2*sqrt3*ln3^2
          - 128/243*pi^2*Cf*Tf*Nf
          - 503/243*pi^2*Cf*Ca
          + 16/81*pi^2*Cf*Ca*psip
          + 148/27*pi^2*Cf^2
          - 32/81*pi^2*Cf^2*psip
          - 203/2187*pi^3*Cf*Ca*sqrt3
          + 232/2187*pi^3*Cf^2*sqrt3
          - 44/243*pi^4*Cf*Ca
          + 28/243*pi^4*Cf^2
          + 1/162*al*Cf*Ca*psippp13
          - 80/9*al*Cf*Ca*ss36
          + 64/9*al*Cf*Ca*ss32
          + 16/3*al*Cf*Ca*ss26
          - 32/3*al*Cf*Ca*ss22
          + 8/27*al*Cf*Ca*psip
          - 2/9*al*Cf*Ca*z3
          + 1/162*al*Cf^2*psippp13
          + 160/9*al*Cf^2*ss36
          - 128/9*al*Cf^2*ss32
          - 32/3*al*Cf^2*ss26
          + 64/3*al*Cf^2*ss22
          - 50/27*al*Cf^2*psip
          - 8/9*al*Cf^2*z3
          - 4/27*al*pi*Cf*Ca*sqrt3*ln3
          + 1/81*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*al*pi*Cf^2*sqrt3*ln3
          - 2/81*al*pi*Cf^2*sqrt3*ln3^2
          - 16/81*al*pi^2*Cf*Ca
          + 100/81*al*pi^2*Cf^2
          - 29/2187*al*pi^3*Cf*Ca*sqrt3
          + 58/2187*al*pi^3*Cf^2*sqrt3
          - 4/243*al*pi^4*Cf*Ca
          - 4/243*al*pi^4*Cf^2
          - 5/54*al^2*Cf*Ca*psip
          + 5/81*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T3}_38*(
          + 16/81*Cf*Tf*Nf*psip
          + 7/648*Cf*Ca*psippp13
          - 140/9*Cf*Ca*ss36
          + 112/9*Cf*Ca*ss32
          + 28/3*Cf*Ca*ss26
          - 56/3*Cf*Ca*ss22
          + 503/648*Cf*Ca*psip
          - 1/27*Cf*Ca*psip^2
          - 13/18*Cf*Ca*z3
          + 1/648*Cf^2*psippp13
          + 160/9*Cf^2*ss36
          - 128/9*Cf^2*ss32
          - 32/3*Cf^2*ss26
          + 64/3*Cf^2*ss22
          - 37/18*Cf^2*psip
          + 2/27*Cf^2*psip^2
          - 2/9*Cf^2*z3
          - 7/27*pi*Cf*Ca*sqrt3*ln3
          + 7/324*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*pi*Cf^2*sqrt3*ln3
          - 2/81*pi*Cf^2*sqrt3*ln3^2
          - 32/243*pi^2*Cf*Tf*Nf
          - 503/972*pi^2*Cf*Ca
          + 4/81*pi^2*Cf*Ca*psip
          + 37/27*pi^2*Cf^2
          - 8/81*pi^2*Cf^2*psip
          - 203/8748*pi^3*Cf*Ca*sqrt3
          + 58/2187*pi^3*Cf^2*sqrt3
          - 11/243*pi^4*Cf*Ca
          + 7/243*pi^4*Cf^2
          + 1/648*al*Cf*Ca*psippp13
          - 20/9*al*Cf*Ca*ss36
          + 16/9*al*Cf*Ca*ss32
          + 4/3*al*Cf*Ca*ss26
          - 8/3*al*Cf*Ca*ss22
          + 2/27*al*Cf*Ca*psip
          - 1/18*al*Cf*Ca*z3
          + 1/648*al*Cf^2*psippp13
          + 40/9*al*Cf^2*ss36
          - 32/9*al*Cf^2*ss32
          - 8/3*al*Cf^2*ss26
          + 16/3*al*Cf^2*ss22
          - 25/54*al*Cf^2*psip
          - 2/9*al*Cf^2*z3
          - 1/27*al*pi*Cf*Ca*sqrt3*ln3
          + 1/324*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/27*al*pi*Cf^2*sqrt3*ln3
          - 1/162*al*pi*Cf^2*sqrt3*ln3^2
          - 4/81*al*pi^2*Cf*Ca
          + 25/81*al*pi^2*Cf^2
          - 29/8748*al*pi^3*Cf*Ca*sqrt3
          + 29/4374*al*pi^3*Cf^2*sqrt3
          - 1/243*al*pi^4*Cf*Ca
          - 1/243*al*pi^4*Cf^2
          - 5/216*al^2*Cf*Ca*psip
          + 5/324*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T3}_36*(
          - 16/81*Cf*Tf*Nf*psip
          - 7/648*Cf*Ca*psippp13
          + 140/9*Cf*Ca*ss36
          - 112/9*Cf*Ca*ss32
          - 28/3*Cf*Ca*ss26
          + 56/3*Cf*Ca*ss22
          - 503/648*Cf*Ca*psip
          + 1/27*Cf*Ca*psip^2
          + 13/18*Cf*Ca*z3
          - 1/648*Cf^2*psippp13
          - 160/9*Cf^2*ss36
          + 128/9*Cf^2*ss32
          + 32/3*Cf^2*ss26
          - 64/3*Cf^2*ss22
          + 37/18*Cf^2*psip
          - 2/27*Cf^2*psip^2
          + 2/9*Cf^2*z3
          + 7/27*pi*Cf*Ca*sqrt3*ln3
          - 7/324*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*pi*Cf^2*sqrt3*ln3
          + 2/81*pi*Cf^2*sqrt3*ln3^2
          + 32/243*pi^2*Cf*Tf*Nf
          + 503/972*pi^2*Cf*Ca
          - 4/81*pi^2*Cf*Ca*psip
          - 37/27*pi^2*Cf^2
          + 8/81*pi^2*Cf^2*psip
          + 203/8748*pi^3*Cf*Ca*sqrt3
          - 58/2187*pi^3*Cf^2*sqrt3
          + 11/243*pi^4*Cf*Ca
          - 7/243*pi^4*Cf^2
          - 1/648*al*Cf*Ca*psippp13
          + 20/9*al*Cf*Ca*ss36
          - 16/9*al*Cf*Ca*ss32
          - 4/3*al*Cf*Ca*ss26
          + 8/3*al*Cf*Ca*ss22
          - 2/27*al*Cf*Ca*psip
          + 1/18*al*Cf*Ca*z3
          - 1/648*al*Cf^2*psippp13
          - 40/9*al*Cf^2*ss36
          + 32/9*al*Cf^2*ss32
          + 8/3*al*Cf^2*ss26
          - 16/3*al*Cf^2*ss22
          + 25/54*al*Cf^2*psip
          + 2/9*al*Cf^2*z3
          + 1/27*al*pi*Cf*Ca*sqrt3*ln3
          - 1/324*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*al*pi*Cf^2*sqrt3*ln3
          + 1/162*al*pi*Cf^2*sqrt3*ln3^2
          + 4/81*al*pi^2*Cf*Ca
          - 25/81*al*pi^2*Cf^2
          + 29/8748*al*pi^3*Cf*Ca*sqrt3
          - 29/4374*al*pi^3*Cf^2*sqrt3
          + 1/243*al*pi^4*Cf*Ca
          + 1/243*al*pi^4*Cf^2
          + 5/216*al^2*Cf*Ca*psip
          - 5/324*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T3}_35*(
          - 64/243*Cf*Tf*Nf*psip
          - 7/486*Cf*Ca*psippp13
          + 560/27*Cf*Ca*ss36
          - 448/27*Cf*Ca*ss32
          - 112/9*Cf*Ca*ss26
          + 224/9*Cf*Ca*ss22
          - 503/486*Cf*Ca*psip
          + 4/81*Cf*Ca*psip^2
          + 26/27*Cf*Ca*z3
          - 1/486*Cf^2*psippp13
          - 640/27*Cf^2*ss36
          + 512/27*Cf^2*ss32
          + 128/9*Cf^2*ss26
          - 256/9*Cf^2*ss22
          + 74/27*Cf^2*psip
          - 8/81*Cf^2*psip^2
          + 8/27*Cf^2*z3
          + 28/81*pi*Cf*Ca*sqrt3*ln3
          - 7/243*pi*Cf*Ca*sqrt3*ln3^2
          - 32/81*pi*Cf^2*sqrt3*ln3
          + 8/243*pi*Cf^2*sqrt3*ln3^2
          + 128/729*pi^2*Cf*Tf*Nf
          + 503/729*pi^2*Cf*Ca
          - 16/243*pi^2*Cf*Ca*psip
          - 148/81*pi^2*Cf^2
          + 32/243*pi^2*Cf^2*psip
          + 203/6561*pi^3*Cf*Ca*sqrt3
          - 232/6561*pi^3*Cf^2*sqrt3
          + 44/729*pi^4*Cf*Ca
          - 28/729*pi^4*Cf^2
          - 1/486*al*Cf*Ca*psippp13
          + 80/27*al*Cf*Ca*ss36
          - 64/27*al*Cf*Ca*ss32
          - 16/9*al*Cf*Ca*ss26
          + 32/9*al*Cf*Ca*ss22
          - 8/81*al*Cf*Ca*psip
          + 2/27*al*Cf*Ca*z3
          - 1/486*al*Cf^2*psippp13
          - 160/27*al*Cf^2*ss36
          + 128/27*al*Cf^2*ss32
          + 32/9*al*Cf^2*ss26
          - 64/9*al*Cf^2*ss22
          + 50/81*al*Cf^2*psip
          + 8/27*al*Cf^2*z3
          + 4/81*al*pi*Cf*Ca*sqrt3*ln3
          - 1/243*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/81*al*pi*Cf^2*sqrt3*ln3
          + 2/243*al*pi*Cf^2*sqrt3*ln3^2
          + 16/243*al*pi^2*Cf*Ca
          - 100/243*al*pi^2*Cf^2
          + 29/6561*al*pi^3*Cf*Ca*sqrt3
          - 58/6561*al*pi^3*Cf^2*sqrt3
          + 4/729*al*pi^4*Cf*Ca
          + 4/729*al*pi^4*Cf^2
          + 5/162*al^2*Cf*Ca*psip
          - 5/243*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T3}_34*(
          + 64/243*Cf*Tf*Nf*psip
          + 7/486*Cf*Ca*psippp13
          - 560/27*Cf*Ca*ss36
          + 448/27*Cf*Ca*ss32
          + 112/9*Cf*Ca*ss26
          - 224/9*Cf*Ca*ss22
          + 503/486*Cf*Ca*psip
          - 4/81*Cf*Ca*psip^2
          - 26/27*Cf*Ca*z3
          + 1/486*Cf^2*psippp13
          + 640/27*Cf^2*ss36
          - 512/27*Cf^2*ss32
          - 128/9*Cf^2*ss26
          + 256/9*Cf^2*ss22
          - 74/27*Cf^2*psip
          + 8/81*Cf^2*psip^2
          - 8/27*Cf^2*z3
          - 28/81*pi*Cf*Ca*sqrt3*ln3
          + 7/243*pi*Cf*Ca*sqrt3*ln3^2
          + 32/81*pi*Cf^2*sqrt3*ln3
          - 8/243*pi*Cf^2*sqrt3*ln3^2
          - 128/729*pi^2*Cf*Tf*Nf
          - 503/729*pi^2*Cf*Ca
          + 16/243*pi^2*Cf*Ca*psip
          + 148/81*pi^2*Cf^2
          - 32/243*pi^2*Cf^2*psip
          - 203/6561*pi^3*Cf*Ca*sqrt3
          + 232/6561*pi^3*Cf^2*sqrt3
          - 44/729*pi^4*Cf*Ca
          + 28/729*pi^4*Cf^2
          + 1/486*al*Cf*Ca*psippp13
          - 80/27*al*Cf*Ca*ss36
          + 64/27*al*Cf*Ca*ss32
          + 16/9*al*Cf*Ca*ss26
          - 32/9*al*Cf*Ca*ss22
          + 8/81*al*Cf*Ca*psip
          - 2/27*al*Cf*Ca*z3
          + 1/486*al*Cf^2*psippp13
          + 160/27*al*Cf^2*ss36
          - 128/27*al*Cf^2*ss32
          - 32/9*al*Cf^2*ss26
          + 64/9*al*Cf^2*ss22
          - 50/81*al*Cf^2*psip
          - 8/27*al*Cf^2*z3
          - 4/81*al*pi*Cf*Ca*sqrt3*ln3
          + 1/243*al*pi*Cf*Ca*sqrt3*ln3^2
          + 8/81*al*pi*Cf^2*sqrt3*ln3
          - 2/243*al*pi*Cf^2*sqrt3*ln3^2
          - 16/243*al*pi^2*Cf*Ca
          + 100/243*al*pi^2*Cf^2
          - 29/6561*al*pi^3*Cf*Ca*sqrt3
          + 58/6561*al*pi^3*Cf^2*sqrt3
          - 4/729*al*pi^4*Cf*Ca
          - 4/729*al*pi^4*Cf^2
          - 5/162*al^2*Cf*Ca*psip
          + 5/243*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T3}_32*(
          - 64/81*Cf*Tf*Nf*psip
          - 7/162*Cf*Ca*psippp13
          + 560/9*Cf*Ca*ss36
          - 448/9*Cf*Ca*ss32
          - 112/3*Cf*Ca*ss26
          + 224/3*Cf*Ca*ss22
          - 503/162*Cf*Ca*psip
          + 4/27*Cf*Ca*psip^2
          + 26/9*Cf*Ca*z3
          - 1/162*Cf^2*psippp13
          - 640/9*Cf^2*ss36
          + 512/9*Cf^2*ss32
          + 128/3*Cf^2*ss26
          - 256/3*Cf^2*ss22
          + 74/9*Cf^2*psip
          - 8/27*Cf^2*psip^2
          + 8/9*Cf^2*z3
          + 28/27*pi*Cf*Ca*sqrt3*ln3
          - 7/81*pi*Cf*Ca*sqrt3*ln3^2
          - 32/27*pi*Cf^2*sqrt3*ln3
          + 8/81*pi*Cf^2*sqrt3*ln3^2
          + 128/243*pi^2*Cf*Tf*Nf
          + 503/243*pi^2*Cf*Ca
          - 16/81*pi^2*Cf*Ca*psip
          - 148/27*pi^2*Cf^2
          + 32/81*pi^2*Cf^2*psip
          + 203/2187*pi^3*Cf*Ca*sqrt3
          - 232/2187*pi^3*Cf^2*sqrt3
          + 44/243*pi^4*Cf*Ca
          - 28/243*pi^4*Cf^2
          - 1/162*al*Cf*Ca*psippp13
          + 80/9*al*Cf*Ca*ss36
          - 64/9*al*Cf*Ca*ss32
          - 16/3*al*Cf*Ca*ss26
          + 32/3*al*Cf*Ca*ss22
          - 8/27*al*Cf*Ca*psip
          + 2/9*al*Cf*Ca*z3
          - 1/162*al*Cf^2*psippp13
          - 160/9*al*Cf^2*ss36
          + 128/9*al*Cf^2*ss32
          + 32/3*al*Cf^2*ss26
          - 64/3*al*Cf^2*ss22
          + 50/27*al*Cf^2*psip
          + 8/9*al*Cf^2*z3
          + 4/27*al*pi*Cf*Ca*sqrt3*ln3
          - 1/81*al*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*al*pi*Cf^2*sqrt3*ln3
          + 2/81*al*pi*Cf^2*sqrt3*ln3^2
          + 16/81*al*pi^2*Cf*Ca
          - 100/81*al*pi^2*Cf^2
          + 29/2187*al*pi^3*Cf*Ca*sqrt3
          - 58/2187*al*pi^3*Cf^2*sqrt3
          + 4/243*al*pi^4*Cf*Ca
          + 4/243*al*pi^4*Cf^2
          + 5/54*al^2*Cf*Ca*psip
          - 5/81*al^2*pi^2*Cf*Ca
          )

       + a^2*Sigma^{T3}_30*(
          + 20/81*Cf*Tf*Nf
          - 20/243*Cf*Tf*Nf*psip
          - 205/324*Cf*Ca
          + 1/81*Cf*Ca*psippp13
          - 100/9*Cf*Ca*ss36
          + 80/9*Cf*Ca*ss32
          + 20/3*Cf*Ca*ss26
          - 40/3*Cf*Ca*ss22
          + 673/972*Cf*Ca*psip
          + 2/81*Cf*Ca*psip^2
          - 7/9*Cf*Ca*z3
          + 1/3*Cf^2
          - 7/324*Cf^2*psippp13
          + 80/9*Cf^2*ss36
          - 64/9*Cf^2*ss32
          - 16/3*Cf^2*ss26
          + 32/3*Cf^2*ss22
          + 7/27*Cf^2*psip
          - 4/81*Cf^2*psip^2
          + 8/9*Cf^2*z3
          - 5/27*pi*Cf*Ca*sqrt3*ln3
          + 5/324*pi*Cf*Ca*sqrt3*ln3^2
          + 4/27*pi*Cf^2*sqrt3*ln3
          - 1/81*pi*Cf^2*sqrt3*ln3^2
          + 40/729*pi^2*Cf*Tf*Nf
          - 673/1458*pi^2*Cf*Ca
          - 8/243*pi^2*Cf*Ca*psip
          - 14/81*pi^2*Cf^2
          + 16/243*pi^2*Cf^2*psip
          - 145/8748*pi^3*Cf*Ca*sqrt3
          + 29/2187*pi^3*Cf^2*sqrt3
          - 16/729*pi^4*Cf*Ca
          + 26/729*pi^4*Cf^2
          + 7/18*al*Cf*Ca
          - 7/54*al*Cf*Ca*psip
          - 4/9*al*Cf^2
          + 1/324*al*Cf^2*psippp13
          - 2/27*al*Cf^2*psip
          + 7/81*al*pi^2*Cf*Ca
          + 4/81*al*pi^2*Cf^2
          - 2/243*al*pi^4*Cf^2
          + 1/12*al^2*Cf*Ca
          - 1/36*al^2*Cf*Ca*psip
          + 1/9*al^2*Cf^2
          - 1/27*al^2*Cf^2*psip
          + 1/54*al^2*pi^2*Cf*Ca
          + 2/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_28*(
          - 20/81*Cf*Tf*Nf
          + 20/243*Cf*Tf*Nf*psip
          + 205/324*Cf*Ca
          - 1/81*Cf*Ca*psippp13
          + 100/9*Cf*Ca*ss36
          - 80/9*Cf*Ca*ss32
          - 20/3*Cf*Ca*ss26
          + 40/3*Cf*Ca*ss22
          - 673/972*Cf*Ca*psip
          - 2/81*Cf*Ca*psip^2
          + 7/9*Cf*Ca*z3
          - 1/3*Cf^2
          + 7/324*Cf^2*psippp13
          - 80/9*Cf^2*ss36
          + 64/9*Cf^2*ss32
          + 16/3*Cf^2*ss26
          - 32/3*Cf^2*ss22
          - 7/27*Cf^2*psip
          + 4/81*Cf^2*psip^2
          - 8/9*Cf^2*z3
          + 5/27*pi*Cf*Ca*sqrt3*ln3
          - 5/324*pi*Cf*Ca*sqrt3*ln3^2
          - 4/27*pi*Cf^2*sqrt3*ln3
          + 1/81*pi*Cf^2*sqrt3*ln3^2
          - 40/729*pi^2*Cf*Tf*Nf
          + 673/1458*pi^2*Cf*Ca
          + 8/243*pi^2*Cf*Ca*psip
          + 14/81*pi^2*Cf^2
          - 16/243*pi^2*Cf^2*psip
          + 145/8748*pi^3*Cf*Ca*sqrt3
          - 29/2187*pi^3*Cf^2*sqrt3
          + 16/729*pi^4*Cf*Ca
          - 26/729*pi^4*Cf^2
          - 7/18*al*Cf*Ca
          + 7/54*al*Cf*Ca*psip
          + 4/9*al*Cf^2
          - 1/324*al*Cf^2*psippp13
          + 2/27*al*Cf^2*psip
          - 7/81*al*pi^2*Cf*Ca
          - 4/81*al*pi^2*Cf^2
          + 2/243*al*pi^4*Cf^2
          - 1/12*al^2*Cf*Ca
          + 1/36*al^2*Cf*Ca*psip
          - 1/9*al^2*Cf^2
          + 1/27*al^2*Cf^2*psip
          - 1/54*al^2*pi^2*Cf*Ca
          - 2/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_27*(
          - 20/81*Cf*Tf*Nf
          + 20/243*Cf*Tf*Nf*psip
          + 205/324*Cf*Ca
          - 1/81*Cf*Ca*psippp13
          + 100/9*Cf*Ca*ss36
          - 80/9*Cf*Ca*ss32
          - 20/3*Cf*Ca*ss26
          + 40/3*Cf*Ca*ss22
          - 673/972*Cf*Ca*psip
          - 2/81*Cf*Ca*psip^2
          + 7/9*Cf*Ca*z3
          - 1/3*Cf^2
          + 7/324*Cf^2*psippp13
          - 80/9*Cf^2*ss36
          + 64/9*Cf^2*ss32
          + 16/3*Cf^2*ss26
          - 32/3*Cf^2*ss22
          - 7/27*Cf^2*psip
          + 4/81*Cf^2*psip^2
          - 8/9*Cf^2*z3
          + 5/27*pi*Cf*Ca*sqrt3*ln3
          - 5/324*pi*Cf*Ca*sqrt3*ln3^2
          - 4/27*pi*Cf^2*sqrt3*ln3
          + 1/81*pi*Cf^2*sqrt3*ln3^2
          - 40/729*pi^2*Cf*Tf*Nf
          + 673/1458*pi^2*Cf*Ca
          + 8/243*pi^2*Cf*Ca*psip
          + 14/81*pi^2*Cf^2
          - 16/243*pi^2*Cf^2*psip
          + 145/8748*pi^3*Cf*Ca*sqrt3
          - 29/2187*pi^3*Cf^2*sqrt3
          + 16/729*pi^4*Cf*Ca
          - 26/729*pi^4*Cf^2
          - 7/18*al*Cf*Ca
          + 7/54*al*Cf*Ca*psip
          + 4/9*al*Cf^2
          - 1/324*al*Cf^2*psippp13
          + 2/27*al*Cf^2*psip
          - 7/81*al*pi^2*Cf*Ca
          - 4/81*al*pi^2*Cf^2
          + 2/243*al*pi^4*Cf^2
          - 1/12*al^2*Cf*Ca
          + 1/36*al^2*Cf*Ca*psip
          - 1/9*al^2*Cf^2
          + 1/27*al^2*Cf^2*psip
          - 1/54*al^2*pi^2*Cf*Ca
          - 2/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_26*(
          - 40/81*Cf*Tf*Nf
          + 40/243*Cf*Tf*Nf*psip
          + 205/162*Cf*Ca
          - 2/81*Cf*Ca*psippp13
          + 200/9*Cf*Ca*ss36
          - 160/9*Cf*Ca*ss32
          - 40/3*Cf*Ca*ss26
          + 80/3*Cf*Ca*ss22
          - 673/486*Cf*Ca*psip
          - 4/81*Cf*Ca*psip^2
          + 14/9*Cf*Ca*z3
          - 2/3*Cf^2
          + 7/162*Cf^2*psippp13
          - 160/9*Cf^2*ss36
          + 128/9*Cf^2*ss32
          + 32/3*Cf^2*ss26
          - 64/3*Cf^2*ss22
          - 14/27*Cf^2*psip
          + 8/81*Cf^2*psip^2
          - 16/9*Cf^2*z3
          + 10/27*pi*Cf*Ca*sqrt3*ln3
          - 5/162*pi*Cf*Ca*sqrt3*ln3^2
          - 8/27*pi*Cf^2*sqrt3*ln3
          + 2/81*pi*Cf^2*sqrt3*ln3^2
          - 80/729*pi^2*Cf*Tf*Nf
          + 673/729*pi^2*Cf*Ca
          + 16/243*pi^2*Cf*Ca*psip
          + 28/81*pi^2*Cf^2
          - 32/243*pi^2*Cf^2*psip
          + 145/4374*pi^3*Cf*Ca*sqrt3
          - 58/2187*pi^3*Cf^2*sqrt3
          + 32/729*pi^4*Cf*Ca
          - 52/729*pi^4*Cf^2
          - 7/9*al*Cf*Ca
          + 7/27*al*Cf*Ca*psip
          + 8/9*al*Cf^2
          - 1/162*al*Cf^2*psippp13
          + 4/27*al*Cf^2*psip
          - 14/81*al*pi^2*Cf*Ca
          - 8/81*al*pi^2*Cf^2
          + 4/243*al*pi^4*Cf^2
          - 1/6*al^2*Cf*Ca
          + 1/18*al^2*Cf*Ca*psip
          - 2/9*al^2*Cf^2
          + 2/27*al^2*Cf^2*psip
          - 1/27*al^2*pi^2*Cf*Ca
          - 4/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_25*(
          + 40/81*Cf*Tf*Nf
          - 40/243*Cf*Tf*Nf*psip
          - 205/162*Cf*Ca
          + 2/81*Cf*Ca*psippp13
          - 200/9*Cf*Ca*ss36
          + 160/9*Cf*Ca*ss32
          + 40/3*Cf*Ca*ss26
          - 80/3*Cf*Ca*ss22
          + 673/486*Cf*Ca*psip
          + 4/81*Cf*Ca*psip^2
          - 14/9*Cf*Ca*z3
          + 2/3*Cf^2
          - 7/162*Cf^2*psippp13
          + 160/9*Cf^2*ss36
          - 128/9*Cf^2*ss32
          - 32/3*Cf^2*ss26
          + 64/3*Cf^2*ss22
          + 14/27*Cf^2*psip
          - 8/81*Cf^2*psip^2
          + 16/9*Cf^2*z3
          - 10/27*pi*Cf*Ca*sqrt3*ln3
          + 5/162*pi*Cf*Ca*sqrt3*ln3^2
          + 8/27*pi*Cf^2*sqrt3*ln3
          - 2/81*pi*Cf^2*sqrt3*ln3^2
          + 80/729*pi^2*Cf*Tf*Nf
          - 673/729*pi^2*Cf*Ca
          - 16/243*pi^2*Cf*Ca*psip
          - 28/81*pi^2*Cf^2
          + 32/243*pi^2*Cf^2*psip
          - 145/4374*pi^3*Cf*Ca*sqrt3
          + 58/2187*pi^3*Cf^2*sqrt3
          - 32/729*pi^4*Cf*Ca
          + 52/729*pi^4*Cf^2
          + 7/9*al*Cf*Ca
          - 7/27*al*Cf*Ca*psip
          - 8/9*al*Cf^2
          + 1/162*al*Cf^2*psippp13
          - 4/27*al*Cf^2*psip
          + 14/81*al*pi^2*Cf*Ca
          + 8/81*al*pi^2*Cf^2
          - 4/243*al*pi^4*Cf^2
          + 1/6*al^2*Cf*Ca
          - 1/18*al^2*Cf*Ca*psip
          + 2/9*al^2*Cf^2
          - 2/27*al^2*Cf^2*psip
          + 1/27*al^2*pi^2*Cf*Ca
          + 4/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_23*(
          - 160/81*Cf*Tf*Nf
          + 160/243*Cf*Tf*Nf*psip
          + 410/81*Cf*Ca
          - 8/81*Cf*Ca*psippp13
          + 800/9*Cf*Ca*ss36
          - 640/9*Cf*Ca*ss32
          - 160/3*Cf*Ca*ss26
          + 320/3*Cf*Ca*ss22
          - 1346/243*Cf*Ca*psip
          - 16/81*Cf*Ca*psip^2
          + 56/9*Cf*Ca*z3
          - 8/3*Cf^2
          + 14/81*Cf^2*psippp13
          - 640/9*Cf^2*ss36
          + 512/9*Cf^2*ss32
          + 128/3*Cf^2*ss26
          - 256/3*Cf^2*ss22
          - 56/27*Cf^2*psip
          + 32/81*Cf^2*psip^2
          - 64/9*Cf^2*z3
          + 40/27*pi*Cf*Ca*sqrt3*ln3
          - 10/81*pi*Cf*Ca*sqrt3*ln3^2
          - 32/27*pi*Cf^2*sqrt3*ln3
          + 8/81*pi*Cf^2*sqrt3*ln3^2
          - 320/729*pi^2*Cf*Tf*Nf
          + 2692/729*pi^2*Cf*Ca
          + 64/243*pi^2*Cf*Ca*psip
          + 112/81*pi^2*Cf^2
          - 128/243*pi^2*Cf^2*psip
          + 290/2187*pi^3*Cf*Ca*sqrt3
          - 232/2187*pi^3*Cf^2*sqrt3
          + 128/729*pi^4*Cf*Ca
          - 208/729*pi^4*Cf^2
          - 28/9*al*Cf*Ca
          + 28/27*al*Cf*Ca*psip
          + 32/9*al*Cf^2
          - 2/81*al*Cf^2*psippp13
          + 16/27*al*Cf^2*psip
          - 56/81*al*pi^2*Cf*Ca
          - 32/81*al*pi^2*Cf^2
          + 16/243*al*pi^4*Cf^2
          - 2/3*al^2*Cf*Ca
          + 2/9*al^2*Cf*Ca*psip
          - 8/9*al^2*Cf^2
          + 8/27*al^2*Cf^2*psip
          - 4/27*al^2*pi^2*Cf*Ca
          - 16/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_22*(
          + 160/27*Cf*Tf*Nf
          - 160/81*Cf*Tf*Nf*psip
          - 410/27*Cf*Ca
          + 8/27*Cf*Ca*psippp13
          - 800/3*Cf*Ca*ss36
          + 640/3*Cf*Ca*ss32
          + 160*Cf*Ca*ss26
          - 320*Cf*Ca*ss22
          + 1346/81*Cf*Ca*psip
          + 16/27*Cf*Ca*psip^2
          - 56/3*Cf*Ca*z3
          + 8*Cf^2
          - 14/27*Cf^2*psippp13
          + 640/3*Cf^2*ss36
          - 512/3*Cf^2*ss32
          - 128*Cf^2*ss26
          + 256*Cf^2*ss22
          + 56/9*Cf^2*psip
          - 32/27*Cf^2*psip^2
          + 64/3*Cf^2*z3
          - 40/9*pi*Cf*Ca*sqrt3*ln3
          + 10/27*pi*Cf*Ca*sqrt3*ln3^2
          + 32/9*pi*Cf^2*sqrt3*ln3
          - 8/27*pi*Cf^2*sqrt3*ln3^2
          + 320/243*pi^2*Cf*Tf*Nf
          - 2692/243*pi^2*Cf*Ca
          - 64/81*pi^2*Cf*Ca*psip
          - 112/27*pi^2*Cf^2
          + 128/81*pi^2*Cf^2*psip
          - 290/729*pi^3*Cf*Ca*sqrt3
          + 232/729*pi^3*Cf^2*sqrt3
          - 128/243*pi^4*Cf*Ca
          + 208/243*pi^4*Cf^2
          + 28/3*al*Cf*Ca
          - 28/9*al*Cf*Ca*psip
          - 32/3*al*Cf^2
          + 2/27*al*Cf^2*psippp13
          - 16/9*al*Cf^2*psip
          + 56/27*al*pi^2*Cf*Ca
          + 32/27*al*pi^2*Cf^2
          - 16/81*al*pi^4*Cf^2
          + 2*al^2*Cf*Ca
          - 2/3*al^2*Cf*Ca*psip
          + 8/3*al^2*Cf^2
          - 8/9*al^2*Cf^2*psip
          + 4/9*al^2*pi^2*Cf*Ca
          + 16/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_21*(
          - 320/81*Cf*Tf*Nf
          + 320/243*Cf*Tf*Nf*psip
          + 820/81*Cf*Ca
          - 16/81*Cf*Ca*psippp13
          + 1600/9*Cf*Ca*ss36
          - 1280/9*Cf*Ca*ss32
          - 320/3*Cf*Ca*ss26
          + 640/3*Cf*Ca*ss22
          - 2692/243*Cf*Ca*psip
          - 32/81*Cf*Ca*psip^2
          + 112/9*Cf*Ca*z3
          - 16/3*Cf^2
          + 28/81*Cf^2*psippp13
          - 1280/9*Cf^2*ss36
          + 1024/9*Cf^2*ss32
          + 256/3*Cf^2*ss26
          - 512/3*Cf^2*ss22
          - 112/27*Cf^2*psip
          + 64/81*Cf^2*psip^2
          - 128/9*Cf^2*z3
          + 80/27*pi*Cf*Ca*sqrt3*ln3
          - 20/81*pi*Cf*Ca*sqrt3*ln3^2
          - 64/27*pi*Cf^2*sqrt3*ln3
          + 16/81*pi*Cf^2*sqrt3*ln3^2
          - 640/729*pi^2*Cf*Tf*Nf
          + 5384/729*pi^2*Cf*Ca
          + 128/243*pi^2*Cf*Ca*psip
          + 224/81*pi^2*Cf^2
          - 256/243*pi^2*Cf^2*psip
          + 580/2187*pi^3*Cf*Ca*sqrt3
          - 464/2187*pi^3*Cf^2*sqrt3
          + 256/729*pi^4*Cf*Ca
          - 416/729*pi^4*Cf^2
          - 56/9*al*Cf*Ca
          + 56/27*al*Cf*Ca*psip
          + 64/9*al*Cf^2
          - 4/81*al*Cf^2*psippp13
          + 32/27*al*Cf^2*psip
          - 112/81*al*pi^2*Cf*Ca
          - 64/81*al*pi^2*Cf^2
          + 32/243*al*pi^4*Cf^2
          - 4/3*al^2*Cf*Ca
          + 4/9*al^2*Cf*Ca*psip
          - 16/9*al^2*Cf^2
          + 16/27*al^2*Cf^2*psip
          - 8/27*al^2*pi^2*Cf*Ca
          - 32/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_20*(
          + 320/81*Cf*Tf*Nf
          - 320/243*Cf*Tf*Nf*psip
          - 820/81*Cf*Ca
          + 16/81*Cf*Ca*psippp13
          - 1600/9*Cf*Ca*ss36
          + 1280/9*Cf*Ca*ss32
          + 320/3*Cf*Ca*ss26
          - 640/3*Cf*Ca*ss22
          + 2692/243*Cf*Ca*psip
          + 32/81*Cf*Ca*psip^2
          - 112/9*Cf*Ca*z3
          + 16/3*Cf^2
          - 28/81*Cf^2*psippp13
          + 1280/9*Cf^2*ss36
          - 1024/9*Cf^2*ss32
          - 256/3*Cf^2*ss26
          + 512/3*Cf^2*ss22
          + 112/27*Cf^2*psip
          - 64/81*Cf^2*psip^2
          + 128/9*Cf^2*z3
          - 80/27*pi*Cf*Ca*sqrt3*ln3
          + 20/81*pi*Cf*Ca*sqrt3*ln3^2
          + 64/27*pi*Cf^2*sqrt3*ln3
          - 16/81*pi*Cf^2*sqrt3*ln3^2
          + 640/729*pi^2*Cf*Tf*Nf
          - 5384/729*pi^2*Cf*Ca
          - 128/243*pi^2*Cf*Ca*psip
          - 224/81*pi^2*Cf^2
          + 256/243*pi^2*Cf^2*psip
          - 580/2187*pi^3*Cf*Ca*sqrt3
          + 464/2187*pi^3*Cf^2*sqrt3
          - 256/729*pi^4*Cf*Ca
          + 416/729*pi^4*Cf^2
          + 56/9*al*Cf*Ca
          - 56/27*al*Cf*Ca*psip
          - 64/9*al*Cf^2
          + 4/81*al*Cf^2*psippp13
          - 32/27*al*Cf^2*psip
          + 112/81*al*pi^2*Cf*Ca
          + 64/81*al*pi^2*Cf^2
          - 32/243*al*pi^4*Cf^2
          + 4/3*al^2*Cf*Ca
          - 4/9*al^2*Cf*Ca*psip
          + 16/9*al^2*Cf^2
          - 16/27*al^2*Cf^2*psip
          + 8/27*al^2*pi^2*Cf*Ca
          + 32/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_19*(
          - 160/27*Cf*Tf*Nf
          + 160/81*Cf*Tf*Nf*psip
          + 410/27*Cf*Ca
          - 8/27*Cf*Ca*psippp13
          + 800/3*Cf*Ca*ss36
          - 640/3*Cf*Ca*ss32
          - 160*Cf*Ca*ss26
          + 320*Cf*Ca*ss22
          - 1346/81*Cf*Ca*psip
          - 16/27*Cf*Ca*psip^2
          + 56/3*Cf*Ca*z3
          - 8*Cf^2
          + 14/27*Cf^2*psippp13
          - 640/3*Cf^2*ss36
          + 512/3*Cf^2*ss32
          + 128*Cf^2*ss26
          - 256*Cf^2*ss22
          - 56/9*Cf^2*psip
          + 32/27*Cf^2*psip^2
          - 64/3*Cf^2*z3
          + 40/9*pi*Cf*Ca*sqrt3*ln3
          - 10/27*pi*Cf*Ca*sqrt3*ln3^2
          - 32/9*pi*Cf^2*sqrt3*ln3
          + 8/27*pi*Cf^2*sqrt3*ln3^2
          - 320/243*pi^2*Cf*Tf*Nf
          + 2692/243*pi^2*Cf*Ca
          + 64/81*pi^2*Cf*Ca*psip
          + 112/27*pi^2*Cf^2
          - 128/81*pi^2*Cf^2*psip
          + 290/729*pi^3*Cf*Ca*sqrt3
          - 232/729*pi^3*Cf^2*sqrt3
          + 128/243*pi^4*Cf*Ca
          - 208/243*pi^4*Cf^2
          - 28/3*al*Cf*Ca
          + 28/9*al*Cf*Ca*psip
          + 32/3*al*Cf^2
          - 2/27*al*Cf^2*psippp13
          + 16/9*al*Cf^2*psip
          - 56/27*al*pi^2*Cf*Ca
          - 32/27*al*pi^2*Cf^2
          + 16/81*al*pi^4*Cf^2
          - 2*al^2*Cf*Ca
          + 2/3*al^2*Cf*Ca*psip
          - 8/3*al^2*Cf^2
          + 8/9*al^2*Cf^2*psip
          - 4/9*al^2*pi^2*Cf*Ca
          - 16/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_18*(
          - 61/162*Cf*Tf*Nf
          + 10/243*Cf*Tf*Nf*psip
          + 5867/2592*Cf*Ca
          + 1/216*Cf*Ca*psippp13
          - 35/3*Cf*Ca*ss36
          + 28/3*Cf*Ca*ss32
          + 7*Cf*Ca*ss26
          - 14*Cf*Ca*ss22
          + 1469/1944*Cf*Ca*psip
          - 4/3*Cf*Ca*z3
          - 35/18*Cf^2
          - 1/648*Cf^2*psippp13
          + 170/9*Cf^2*ss36
          - 136/9*Cf^2*ss32
          - 34/3*Cf^2*ss26
          + 68/3*Cf^2*ss22
          - 19/12*Cf^2*psip
          + 11/9*Cf^2*z3
          - 7/36*pi*Cf*Ca*sqrt3*ln3
          + 7/432*pi*Cf*Ca*sqrt3*ln3^2
          + 17/54*pi*Cf^2*sqrt3*ln3
          - 17/648*pi*Cf^2*sqrt3*ln3^2
          - 20/729*pi^2*Cf*Tf*Nf
          - 1469/2916*pi^2*Cf*Ca
          + 19/18*pi^2*Cf^2
          - 203/11664*pi^3*Cf*Ca*sqrt3
          + 493/17496*pi^3*Cf^2*sqrt3
          - 1/81*pi^4*Cf*Ca
          + 1/243*pi^4*Cf^2
          - 13/24*al*Cf*Ca
          + 5/3*al*Cf*Ca*ss36
          - 4/3*al*Cf*Ca*ss32
          - al*Cf*Ca*ss26
          + 2*al*Cf*Ca*ss22
          - 11/108*al*Cf*Ca*psip
          + 1/4*al*Cf*Ca*z3
          - 1/648*al*Cf^2*psippp13
          - 40/9*al*Cf^2*ss36
          + 32/9*al*Cf^2*ss32
          + 8/3*al*Cf^2*ss26
          - 16/3*al*Cf^2*ss22
          + 49/108*al*Cf^2*psip
          + 2/9*al*Cf^2*z3
          + 1/36*al*pi*Cf*Ca*sqrt3*ln3
          - 1/432*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*al*pi*Cf^2*sqrt3*ln3
          + 1/162*al*pi*Cf^2*sqrt3*ln3^2
          + 11/162*al*pi^2*Cf*Ca
          - 49/162*al*pi^2*Cf^2
          + 29/11664*al*pi^3*Cf*Ca*sqrt3
          - 29/4374*al*pi^3*Cf^2*sqrt3
          + 1/243*al*pi^4*Cf^2
          - 3/32*al^2*Cf*Ca
          + 1/72*al^2*Cf*Ca*psip
          + 1/54*al^2*Cf^2*psip
          - 1/108*al^2*pi^2*Cf*Ca
          - 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_17*(
          + 25/54*Cf*Tf*Nf
          - 10/729*Cf*Tf*Nf*psip
          - 965/288*Cf*Ca
          - 31/1944*Cf*Ca*psippp13
          + 725/27*Cf*Ca*ss36
          - 580/27*Cf*Ca*ss32
          - 145/9*Cf*Ca*ss26
          + 290/9*Cf*Ca*ss22
          - 10037/5832*Cf*Ca*psip
          - 4/243*Cf*Ca*psip^2
          + 74/27*Cf*Ca*z3
          + 163/54*Cf^2
          + 11/648*Cf^2*psippp13
          - 1010/27*Cf^2*ss36
          + 808/27*Cf^2*ss32
          + 202/9*Cf^2*ss26
          - 404/9*Cf^2*ss22
          + 799/324*Cf^2*psip
          + 8/243*Cf^2*psip^2
          - 71/27*Cf^2*z3
          + 145/324*pi*Cf*Ca*sqrt3*ln3
          - 145/3888*pi*Cf*Ca*sqrt3*ln3^2
          - 101/162*pi*Cf^2*sqrt3*ln3
          + 101/1944*pi*Cf^2*sqrt3*ln3^2
          + 20/2187*pi^2*Cf*Tf*Nf
          + 10037/8748*pi^2*Cf*Ca
          + 16/729*pi^2*Cf*Ca*psip
          - 799/486*pi^2*Cf^2
          - 32/729*pi^2*Cf^2*psip
          + 4205/104976*pi^3*Cf*Ca*sqrt3
          - 2929/52488*pi^3*Cf^2*sqrt3
          + 77/2187*pi^4*Cf*Ca
          - 67/2187*pi^4*Cf^2
          + 139/216*al*Cf*Ca
          - 25/9*al*Cf*Ca*ss36
          + 20/9*al*Cf*Ca*ss32
          + 5/3*al*Cf*Ca*ss26
          - 10/3*al*Cf*Ca*ss22
          + 83/324*al*Cf*Ca*psip
          - 5/12*al*Cf*Ca*z3
          + 8/27*al*Cf^2
          + 1/1944*al*Cf^2*psippp13
          + 200/27*al*Cf^2*ss36
          - 160/27*al*Cf^2*ss32
          - 40/9*al*Cf^2*ss26
          + 80/9*al*Cf^2*ss22
          - 229/324*al*Cf^2*psip
          - 10/27*al*Cf^2*z3
          - 5/108*al*pi*Cf*Ca*sqrt3*ln3
          + 5/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 10/81*al*pi*Cf^2*sqrt3*ln3
          - 5/486*al*pi*Cf^2*sqrt3*ln3^2
          - 83/486*al*pi^2*Cf*Ca
          + 229/486*al*pi^2*Cf^2
          - 145/34992*al*pi^3*Cf*Ca*sqrt3
          + 145/13122*al*pi^3*Cf^2*sqrt3
          - 1/729*al*pi^4*Cf^2
          + 29/288*al^2*Cf*Ca
          - 1/216*al^2*Cf*Ca*psip
          - 2/27*al^2*Cf^2
          - 1/162*al^2*Cf^2*psip
          + 1/324*al^2*pi^2*Cf*Ca
          + 1/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_16*(
          + 47/162*Cf*Tf*Nf
          - 50/729*Cf*Tf*Nf*psip
          - 3049/2592*Cf*Ca
          + 13/1944*Cf*Ca*psippp13
          - 95/27*Cf*Ca*ss36
          + 76/27*Cf*Ca*ss32
          + 19/9*Cf*Ca*ss26
          - 38/9*Cf*Ca*ss22
          + 1223/5832*Cf*Ca*psip
          + 4/243*Cf*Ca*psip^2
          - 2/27*Cf*Ca*z3
          + 47/54*Cf^2
          - 1/72*Cf^2*psippp13
          - 10/27*Cf^2*ss36
          + 8/27*Cf^2*ss32
          + 2/9*Cf^2*ss26
          - 4/9*Cf^2*ss22
          + 227/324*Cf^2*psip
          - 8/243*Cf^2*psip^2
          + 5/27*Cf^2*z3
          - 19/324*pi*Cf*Ca*sqrt3*ln3
          + 19/3888*pi*Cf*Ca*sqrt3*ln3^2
          - 1/162*pi*Cf^2*sqrt3*ln3
          + 1/1944*pi*Cf^2*sqrt3*ln3^2
          + 100/2187*pi^2*Cf*Tf*Nf
          - 1223/8748*pi^2*Cf*Ca
          - 16/729*pi^2*Cf*Ca*psip
          - 227/486*pi^2*Cf^2
          + 32/729*pi^2*Cf^2*psip
          - 551/104976*pi^3*Cf*Ca*sqrt3
          - 29/52488*pi^3*Cf^2*sqrt3
          - 23/2187*pi^4*Cf*Ca
          + 49/2187*pi^4*Cf^2
          + 95/216*al*Cf*Ca
          - 5/9*al*Cf*Ca*ss36
          + 4/9*al*Cf*Ca*ss32
          + 1/3*al*Cf*Ca*ss26
          - 2/3*al*Cf*Ca*ss22
          - 17/324*al*Cf*Ca*psip
          - 1/12*al*Cf*Ca*z3
          - 8/27*al*Cf^2
          + 5/1944*al*Cf^2*psippp13
          + 40/27*al*Cf^2*ss36
          - 32/27*al*Cf^2*ss32
          - 8/9*al*Cf^2*ss26
          + 16/9*al*Cf^2*ss22
          - 65/324*al*Cf^2*psip
          - 2/27*al*Cf^2*z3
          - 1/108*al*pi*Cf*Ca*sqrt3*ln3
          + 1/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/81*al*pi*Cf^2*sqrt3*ln3
          - 1/486*al*pi*Cf^2*sqrt3*ln3^2
          + 17/486*al*pi^2*Cf*Ca
          + 65/486*al*pi^2*Cf^2
          - 29/34992*al*pi^3*Cf*Ca*sqrt3
          + 29/13122*al*pi^3*Cf^2*sqrt3
          - 5/729*al*pi^4*Cf^2
          + 25/288*al^2*Cf*Ca
          - 5/216*al^2*Cf*Ca*psip
          + 2/27*al^2*Cf^2
          - 5/162*al^2*Cf^2*psip
          + 5/324*al^2*pi^2*Cf*Ca
          + 5/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_15*(
          - 61/162*Cf*Tf*Nf
          + 10/243*Cf*Tf*Nf*psip
          + 5867/2592*Cf*Ca
          + 1/216*Cf*Ca*psippp13
          - 35/3*Cf*Ca*ss36
          + 28/3*Cf*Ca*ss32
          + 7*Cf*Ca*ss26
          - 14*Cf*Ca*ss22
          + 1469/1944*Cf*Ca*psip
          - 4/3*Cf*Ca*z3
          - 35/18*Cf^2
          - 1/648*Cf^2*psippp13
          + 170/9*Cf^2*ss36
          - 136/9*Cf^2*ss32
          - 34/3*Cf^2*ss26
          + 68/3*Cf^2*ss22
          - 19/12*Cf^2*psip
          + 11/9*Cf^2*z3
          - 7/36*pi*Cf*Ca*sqrt3*ln3
          + 7/432*pi*Cf*Ca*sqrt3*ln3^2
          + 17/54*pi*Cf^2*sqrt3*ln3
          - 17/648*pi*Cf^2*sqrt3*ln3^2
          - 20/729*pi^2*Cf*Tf*Nf
          - 1469/2916*pi^2*Cf*Ca
          + 19/18*pi^2*Cf^2
          - 203/11664*pi^3*Cf*Ca*sqrt3
          + 493/17496*pi^3*Cf^2*sqrt3
          - 1/81*pi^4*Cf*Ca
          + 1/243*pi^4*Cf^2
          - 13/24*al*Cf*Ca
          + 5/3*al*Cf*Ca*ss36
          - 4/3*al*Cf*Ca*ss32
          - al*Cf*Ca*ss26
          + 2*al*Cf*Ca*ss22
          - 11/108*al*Cf*Ca*psip
          + 1/4*al*Cf*Ca*z3
          - 1/648*al*Cf^2*psippp13
          - 40/9*al*Cf^2*ss36
          + 32/9*al*Cf^2*ss32
          + 8/3*al*Cf^2*ss26
          - 16/3*al*Cf^2*ss22
          + 49/108*al*Cf^2*psip
          + 2/9*al*Cf^2*z3
          + 1/36*al*pi*Cf*Ca*sqrt3*ln3
          - 1/432*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*al*pi*Cf^2*sqrt3*ln3
          + 1/162*al*pi*Cf^2*sqrt3*ln3^2
          + 11/162*al*pi^2*Cf*Ca
          - 49/162*al*pi^2*Cf^2
          + 29/11664*al*pi^3*Cf*Ca*sqrt3
          - 29/4374*al*pi^3*Cf^2*sqrt3
          + 1/243*al*pi^4*Cf^2
          - 3/32*al^2*Cf*Ca
          + 1/72*al^2*Cf*Ca*psip
          + 1/54*al^2*Cf^2*psip
          - 1/108*al^2*pi^2*Cf*Ca
          - 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_14*(
          + 265/486*Cf*Tf*Nf
          - 10/243*Cf*Tf*Nf*psip
          - 27695/7776*Cf*Ca
          - 23/1944*Cf*Ca*psippp13
          + 625/27*Cf*Ca*ss36
          - 500/27*Cf*Ca*ss32
          - 125/9*Cf*Ca*ss26
          + 250/9*Cf*Ca*ss22
          - 2897/1944*Cf*Ca*psip
          - 2/243*Cf*Ca*psip^2
          + 67/27*Cf*Ca*z3
          + 169/54*Cf^2
          + 19/1944*Cf^2*psippp13
          - 310/9*Cf^2*ss36
          + 248/9*Cf^2*ss32
          + 62/3*Cf^2*ss26
          - 124/3*Cf^2*ss22
          + 827/324*Cf^2*psip
          + 4/243*Cf^2*psip^2
          - 7/3*Cf^2*z3
          + 125/324*pi*Cf*Ca*sqrt3*ln3
          - 125/3888*pi*Cf*Ca*sqrt3*ln3^2
          - 31/54*pi*Cf^2*sqrt3*ln3
          + 31/648*pi*Cf^2*sqrt3*ln3^2
          + 20/729*pi^2*Cf*Tf*Nf
          + 2897/2916*pi^2*Cf*Ca
          + 8/729*pi^2*Cf*Ca*psip
          - 827/486*pi^2*Cf^2
          - 16/729*pi^2*Cf^2*psip
          + 3625/104976*pi^3*Cf*Ca*sqrt3
          - 899/17496*pi^3*Cf^2*sqrt3
          + 61/2187*pi^4*Cf*Ca
          - 41/2187*pi^4*Cf^2
          + 167/216*al*Cf*Ca
          - 25/9*al*Cf*Ca*ss36
          + 20/9*al*Cf*Ca*ss32
          + 5/3*al*Cf*Ca*ss26
          - 10/3*al*Cf*Ca*ss22
          + 23/108*al*Cf*Ca*psip
          - 5/12*al*Cf*Ca*z3
          + 4/27*al*Cf^2
          + 1/648*al*Cf^2*psippp13
          + 200/27*al*Cf^2*ss36
          - 160/27*al*Cf^2*ss32
          - 40/9*al*Cf^2*ss26
          + 80/9*al*Cf^2*ss22
          - 79/108*al*Cf^2*psip
          - 10/27*al*Cf^2*z3
          - 5/108*al*pi*Cf*Ca*sqrt3*ln3
          + 5/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 10/81*al*pi*Cf^2*sqrt3*ln3
          - 5/486*al*pi*Cf^2*sqrt3*ln3^2
          - 23/162*al*pi^2*Cf*Ca
          + 79/162*al*pi^2*Cf^2
          - 145/34992*al*pi^3*Cf*Ca*sqrt3
          + 145/13122*al*pi^3*Cf^2*sqrt3
          - 1/243*al*pi^4*Cf^2
          + 37/288*al^2*Cf*Ca
          - 1/72*al^2*Cf*Ca*psip
          - 1/27*al^2*Cf^2
          - 1/54*al^2*Cf^2*psip
          + 1/108*al^2*pi^2*Cf*Ca
          + 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_13*(
          + 101/486*Cf*Tf*Nf
          - 10/243*Cf*Tf*Nf*psip
          - 7507/7776*Cf*Ca
          + 5/1944*Cf*Ca*psippp13
          + 5/27*Cf*Ca*ss36
          - 4/27*Cf*Ca*ss32
          - 1/9*Cf*Ca*ss26
          + 2/9*Cf*Ca*ss22
          - 41/1944*Cf*Ca*psip
          + 2/243*Cf*Ca*psip^2
          + 5/27*Cf*Ca*z3
          + 41/54*Cf^2
          - 13/1944*Cf^2*psippp13
          - 10/3*Cf^2*ss36
          + 8/3*Cf^2*ss32
          + 2*Cf^2*ss26
          - 4*Cf^2*ss22
          + 199/324*Cf^2*psip
          - 4/243*Cf^2*psip^2
          - 1/9*Cf^2*z3
          + 1/324*pi*Cf*Ca*sqrt3*ln3
          - 1/3888*pi*Cf*Ca*sqrt3*ln3^2
          - 1/18*pi*Cf^2*sqrt3*ln3
          + 1/216*pi*Cf^2*sqrt3*ln3^2
          + 20/729*pi^2*Cf*Tf*Nf
          + 41/2916*pi^2*Cf*Ca
          - 8/729*pi^2*Cf*Ca*psip
          - 199/486*pi^2*Cf^2
          + 16/729*pi^2*Cf^2*psip
          + 29/104976*pi^3*Cf*Ca*sqrt3
          - 29/5832*pi^3*Cf^2*sqrt3
          - 7/2187*pi^4*Cf*Ca
          + 23/2187*pi^4*Cf^2
          + 67/216*al*Cf*Ca
          - 5/9*al*Cf*Ca*ss36
          + 4/9*al*Cf*Ca*ss32
          + 1/3*al*Cf*Ca*ss26
          - 2/3*al*Cf*Ca*ss22
          - 1/108*al*Cf*Ca*psip
          - 1/12*al*Cf*Ca*z3
          - 4/27*al*Cf^2
          + 1/648*al*Cf^2*psippp13
          + 40/27*al*Cf^2*ss36
          - 32/27*al*Cf^2*ss32
          - 8/9*al*Cf^2*ss26
          + 16/9*al*Cf^2*ss22
          - 19/108*al*Cf^2*psip
          - 2/27*al*Cf^2*z3
          - 1/108*al*pi*Cf*Ca*sqrt3*ln3
          + 1/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/81*al*pi*Cf^2*sqrt3*ln3
          - 1/486*al*pi*Cf^2*sqrt3*ln3^2
          + 1/162*al*pi^2*Cf*Ca
          + 19/162*al*pi^2*Cf^2
          - 29/34992*al*pi^3*Cf*Ca*sqrt3
          + 29/13122*al*pi^3*Cf^2*sqrt3
          - 1/243*al*pi^4*Cf^2
          + 17/288*al^2*Cf*Ca
          - 1/72*al^2*Cf*Ca*psip
          + 1/27*al^2*Cf^2
          - 1/54*al^2*Cf^2*psip
          + 1/108*al^2*pi^2*Cf*Ca
          + 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_12*(
          + 265/486*Cf*Tf*Nf
          - 10/243*Cf*Tf*Nf*psip
          - 27695/7776*Cf*Ca
          - 23/1944*Cf*Ca*psippp13
          + 625/27*Cf*Ca*ss36
          - 500/27*Cf*Ca*ss32
          - 125/9*Cf*Ca*ss26
          + 250/9*Cf*Ca*ss22
          - 2897/1944*Cf*Ca*psip
          - 2/243*Cf*Ca*psip^2
          + 67/27*Cf*Ca*z3
          + 169/54*Cf^2
          + 19/1944*Cf^2*psippp13
          - 310/9*Cf^2*ss36
          + 248/9*Cf^2*ss32
          + 62/3*Cf^2*ss26
          - 124/3*Cf^2*ss22
          + 827/324*Cf^2*psip
          + 4/243*Cf^2*psip^2
          - 7/3*Cf^2*z3
          + 125/324*pi*Cf*Ca*sqrt3*ln3
          - 125/3888*pi*Cf*Ca*sqrt3*ln3^2
          - 31/54*pi*Cf^2*sqrt3*ln3
          + 31/648*pi*Cf^2*sqrt3*ln3^2
          + 20/729*pi^2*Cf*Tf*Nf
          + 2897/2916*pi^2*Cf*Ca
          + 8/729*pi^2*Cf*Ca*psip
          - 827/486*pi^2*Cf^2
          - 16/729*pi^2*Cf^2*psip
          + 3625/104976*pi^3*Cf*Ca*sqrt3
          - 899/17496*pi^3*Cf^2*sqrt3
          + 61/2187*pi^4*Cf*Ca
          - 41/2187*pi^4*Cf^2
          + 167/216*al*Cf*Ca
          - 25/9*al*Cf*Ca*ss36
          + 20/9*al*Cf*Ca*ss32
          + 5/3*al*Cf*Ca*ss26
          - 10/3*al*Cf*Ca*ss22
          + 23/108*al*Cf*Ca*psip
          - 5/12*al*Cf*Ca*z3
          + 4/27*al*Cf^2
          + 1/648*al*Cf^2*psippp13
          + 200/27*al*Cf^2*ss36
          - 160/27*al*Cf^2*ss32
          - 40/9*al*Cf^2*ss26
          + 80/9*al*Cf^2*ss22
          - 79/108*al*Cf^2*psip
          - 10/27*al*Cf^2*z3
          - 5/108*al*pi*Cf*Ca*sqrt3*ln3
          + 5/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 10/81*al*pi*Cf^2*sqrt3*ln3
          - 5/486*al*pi*Cf^2*sqrt3*ln3^2
          - 23/162*al*pi^2*Cf*Ca
          + 79/162*al*pi^2*Cf^2
          - 145/34992*al*pi^3*Cf*Ca*sqrt3
          + 145/13122*al*pi^3*Cf^2*sqrt3
          - 1/243*al*pi^4*Cf^2
          + 37/288*al^2*Cf*Ca
          - 1/72*al^2*Cf*Ca*psip
          - 1/27*al^2*Cf^2
          - 1/54*al^2*Cf^2*psip
          + 1/108*al^2*pi^2*Cf*Ca
          + 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_11*(
          + 101/486*Cf*Tf*Nf
          - 10/243*Cf*Tf*Nf*psip
          - 7507/7776*Cf*Ca
          + 5/1944*Cf*Ca*psippp13
          + 5/27*Cf*Ca*ss36
          - 4/27*Cf*Ca*ss32
          - 1/9*Cf*Ca*ss26
          + 2/9*Cf*Ca*ss22
          - 41/1944*Cf*Ca*psip
          + 2/243*Cf*Ca*psip^2
          + 5/27*Cf*Ca*z3
          + 41/54*Cf^2
          - 13/1944*Cf^2*psippp13
          - 10/3*Cf^2*ss36
          + 8/3*Cf^2*ss32
          + 2*Cf^2*ss26
          - 4*Cf^2*ss22
          + 199/324*Cf^2*psip
          - 4/243*Cf^2*psip^2
          - 1/9*Cf^2*z3
          + 1/324*pi*Cf*Ca*sqrt3*ln3
          - 1/3888*pi*Cf*Ca*sqrt3*ln3^2
          - 1/18*pi*Cf^2*sqrt3*ln3
          + 1/216*pi*Cf^2*sqrt3*ln3^2
          + 20/729*pi^2*Cf*Tf*Nf
          + 41/2916*pi^2*Cf*Ca
          - 8/729*pi^2*Cf*Ca*psip
          - 199/486*pi^2*Cf^2
          + 16/729*pi^2*Cf^2*psip
          + 29/104976*pi^3*Cf*Ca*sqrt3
          - 29/5832*pi^3*Cf^2*sqrt3
          - 7/2187*pi^4*Cf*Ca
          + 23/2187*pi^4*Cf^2
          + 67/216*al*Cf*Ca
          - 5/9*al*Cf*Ca*ss36
          + 4/9*al*Cf*Ca*ss32
          + 1/3*al*Cf*Ca*ss26
          - 2/3*al*Cf*Ca*ss22
          - 1/108*al*Cf*Ca*psip
          - 1/12*al*Cf*Ca*z3
          - 4/27*al*Cf^2
          + 1/648*al*Cf^2*psippp13
          + 40/27*al*Cf^2*ss36
          - 32/27*al*Cf^2*ss32
          - 8/9*al*Cf^2*ss26
          + 16/9*al*Cf^2*ss22
          - 19/108*al*Cf^2*psip
          - 2/27*al*Cf^2*z3
          - 1/108*al*pi*Cf*Ca*sqrt3*ln3
          + 1/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/81*al*pi*Cf^2*sqrt3*ln3
          - 1/486*al*pi*Cf^2*sqrt3*ln3^2
          + 1/162*al*pi^2*Cf*Ca
          + 19/162*al*pi^2*Cf^2
          - 29/34992*al*pi^3*Cf*Ca*sqrt3
          + 29/13122*al*pi^3*Cf^2*sqrt3
          - 1/243*al*pi^4*Cf^2
          + 17/288*al^2*Cf*Ca
          - 1/72*al^2*Cf*Ca*psip
          + 1/27*al^2*Cf^2
          - 1/54*al^2*Cf^2*psip
          + 1/108*al^2*pi^2*Cf*Ca
          + 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_10*(
          - 61/162*Cf*Tf*Nf
          + 10/243*Cf*Tf*Nf*psip
          + 5867/2592*Cf*Ca
          + 1/216*Cf*Ca*psippp13
          - 35/3*Cf*Ca*ss36
          + 28/3*Cf*Ca*ss32
          + 7*Cf*Ca*ss26
          - 14*Cf*Ca*ss22
          + 1469/1944*Cf*Ca*psip
          - 4/3*Cf*Ca*z3
          - 35/18*Cf^2
          - 1/648*Cf^2*psippp13
          + 170/9*Cf^2*ss36
          - 136/9*Cf^2*ss32
          - 34/3*Cf^2*ss26
          + 68/3*Cf^2*ss22
          - 19/12*Cf^2*psip
          + 11/9*Cf^2*z3
          - 7/36*pi*Cf*Ca*sqrt3*ln3
          + 7/432*pi*Cf*Ca*sqrt3*ln3^2
          + 17/54*pi*Cf^2*sqrt3*ln3
          - 17/648*pi*Cf^2*sqrt3*ln3^2
          - 20/729*pi^2*Cf*Tf*Nf
          - 1469/2916*pi^2*Cf*Ca
          + 19/18*pi^2*Cf^2
          - 203/11664*pi^3*Cf*Ca*sqrt3
          + 493/17496*pi^3*Cf^2*sqrt3
          - 1/81*pi^4*Cf*Ca
          + 1/243*pi^4*Cf^2
          - 13/24*al*Cf*Ca
          + 5/3*al*Cf*Ca*ss36
          - 4/3*al*Cf*Ca*ss32
          - al*Cf*Ca*ss26
          + 2*al*Cf*Ca*ss22
          - 11/108*al*Cf*Ca*psip
          + 1/4*al*Cf*Ca*z3
          - 1/648*al*Cf^2*psippp13
          - 40/9*al*Cf^2*ss36
          + 32/9*al*Cf^2*ss32
          + 8/3*al*Cf^2*ss26
          - 16/3*al*Cf^2*ss22
          + 49/108*al*Cf^2*psip
          + 2/9*al*Cf^2*z3
          + 1/36*al*pi*Cf*Ca*sqrt3*ln3
          - 1/432*al*pi*Cf*Ca*sqrt3*ln3^2
          - 2/27*al*pi*Cf^2*sqrt3*ln3
          + 1/162*al*pi*Cf^2*sqrt3*ln3^2
          + 11/162*al*pi^2*Cf*Ca
          - 49/162*al*pi^2*Cf^2
          + 29/11664*al*pi^3*Cf*Ca*sqrt3
          - 29/4374*al*pi^3*Cf^2*sqrt3
          + 1/243*al*pi^4*Cf^2
          - 3/32*al^2*Cf*Ca
          + 1/72*al^2*Cf*Ca*psip
          + 1/54*al^2*Cf^2*psip
          - 1/108*al^2*pi^2*Cf*Ca
          - 1/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_9*(
          + 25/54*Cf*Tf*Nf
          - 10/729*Cf*Tf*Nf*psip
          - 965/288*Cf*Ca
          - 31/1944*Cf*Ca*psippp13
          + 725/27*Cf*Ca*ss36
          - 580/27*Cf*Ca*ss32
          - 145/9*Cf*Ca*ss26
          + 290/9*Cf*Ca*ss22
          - 10037/5832*Cf*Ca*psip
          - 4/243*Cf*Ca*psip^2
          + 74/27*Cf*Ca*z3
          + 163/54*Cf^2
          + 11/648*Cf^2*psippp13
          - 1010/27*Cf^2*ss36
          + 808/27*Cf^2*ss32
          + 202/9*Cf^2*ss26
          - 404/9*Cf^2*ss22
          + 799/324*Cf^2*psip
          + 8/243*Cf^2*psip^2
          - 71/27*Cf^2*z3
          + 145/324*pi*Cf*Ca*sqrt3*ln3
          - 145/3888*pi*Cf*Ca*sqrt3*ln3^2
          - 101/162*pi*Cf^2*sqrt3*ln3
          + 101/1944*pi*Cf^2*sqrt3*ln3^2
          + 20/2187*pi^2*Cf*Tf*Nf
          + 10037/8748*pi^2*Cf*Ca
          + 16/729*pi^2*Cf*Ca*psip
          - 799/486*pi^2*Cf^2
          - 32/729*pi^2*Cf^2*psip
          + 4205/104976*pi^3*Cf*Ca*sqrt3
          - 2929/52488*pi^3*Cf^2*sqrt3
          + 77/2187*pi^4*Cf*Ca
          - 67/2187*pi^4*Cf^2
          + 139/216*al*Cf*Ca
          - 25/9*al*Cf*Ca*ss36
          + 20/9*al*Cf*Ca*ss32
          + 5/3*al*Cf*Ca*ss26
          - 10/3*al*Cf*Ca*ss22
          + 83/324*al*Cf*Ca*psip
          - 5/12*al*Cf*Ca*z3
          + 8/27*al*Cf^2
          + 1/1944*al*Cf^2*psippp13
          + 200/27*al*Cf^2*ss36
          - 160/27*al*Cf^2*ss32
          - 40/9*al*Cf^2*ss26
          + 80/9*al*Cf^2*ss22
          - 229/324*al*Cf^2*psip
          - 10/27*al*Cf^2*z3
          - 5/108*al*pi*Cf*Ca*sqrt3*ln3
          + 5/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 10/81*al*pi*Cf^2*sqrt3*ln3
          - 5/486*al*pi*Cf^2*sqrt3*ln3^2
          - 83/486*al*pi^2*Cf*Ca
          + 229/486*al*pi^2*Cf^2
          - 145/34992*al*pi^3*Cf*Ca*sqrt3
          + 145/13122*al*pi^3*Cf^2*sqrt3
          - 1/729*al*pi^4*Cf^2
          + 29/288*al^2*Cf*Ca
          - 1/216*al^2*Cf*Ca*psip
          - 2/27*al^2*Cf^2
          - 1/162*al^2*Cf^2*psip
          + 1/324*al^2*pi^2*Cf*Ca
          + 1/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_8*(
          + 47/162*Cf*Tf*Nf
          - 50/729*Cf*Tf*Nf*psip
          - 3049/2592*Cf*Ca
          + 13/1944*Cf*Ca*psippp13
          - 95/27*Cf*Ca*ss36
          + 76/27*Cf*Ca*ss32
          + 19/9*Cf*Ca*ss26
          - 38/9*Cf*Ca*ss22
          + 1223/5832*Cf*Ca*psip
          + 4/243*Cf*Ca*psip^2
          - 2/27*Cf*Ca*z3
          + 47/54*Cf^2
          - 1/72*Cf^2*psippp13
          - 10/27*Cf^2*ss36
          + 8/27*Cf^2*ss32
          + 2/9*Cf^2*ss26
          - 4/9*Cf^2*ss22
          + 227/324*Cf^2*psip
          - 8/243*Cf^2*psip^2
          + 5/27*Cf^2*z3
          - 19/324*pi*Cf*Ca*sqrt3*ln3
          + 19/3888*pi*Cf*Ca*sqrt3*ln3^2
          - 1/162*pi*Cf^2*sqrt3*ln3
          + 1/1944*pi*Cf^2*sqrt3*ln3^2
          + 100/2187*pi^2*Cf*Tf*Nf
          - 1223/8748*pi^2*Cf*Ca
          - 16/729*pi^2*Cf*Ca*psip
          - 227/486*pi^2*Cf^2
          + 32/729*pi^2*Cf^2*psip
          - 551/104976*pi^3*Cf*Ca*sqrt3
          - 29/52488*pi^3*Cf^2*sqrt3
          - 23/2187*pi^4*Cf*Ca
          + 49/2187*pi^4*Cf^2
          + 95/216*al*Cf*Ca
          - 5/9*al*Cf*Ca*ss36
          + 4/9*al*Cf*Ca*ss32
          + 1/3*al*Cf*Ca*ss26
          - 2/3*al*Cf*Ca*ss22
          - 17/324*al*Cf*Ca*psip
          - 1/12*al*Cf*Ca*z3
          - 8/27*al*Cf^2
          + 5/1944*al*Cf^2*psippp13
          + 40/27*al*Cf^2*ss36
          - 32/27*al*Cf^2*ss32
          - 8/9*al*Cf^2*ss26
          + 16/9*al*Cf^2*ss22
          - 65/324*al*Cf^2*psip
          - 2/27*al*Cf^2*z3
          - 1/108*al*pi*Cf*Ca*sqrt3*ln3
          + 1/1296*al*pi*Cf*Ca*sqrt3*ln3^2
          + 2/81*al*pi*Cf^2*sqrt3*ln3
          - 1/486*al*pi*Cf^2*sqrt3*ln3^2
          + 17/486*al*pi^2*Cf*Ca
          + 65/486*al*pi^2*Cf^2
          - 29/34992*al*pi^3*Cf*Ca*sqrt3
          + 29/13122*al*pi^3*Cf^2*sqrt3
          - 5/729*al*pi^4*Cf^2
          + 25/288*al^2*Cf*Ca
          - 5/216*al^2*Cf*Ca*psip
          + 2/27*al^2*Cf^2
          - 5/162*al^2*Cf^2*psip
          + 5/324*al^2*pi^2*Cf*Ca
          + 5/243*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_7*(
          - 80/27*Cf*Tf*Nf
          + 80/81*Cf*Tf*Nf*psip
          + 205/27*Cf*Ca
          - 4/27*Cf*Ca*psippp13
          + 400/3*Cf*Ca*ss36
          - 320/3*Cf*Ca*ss32
          - 80*Cf*Ca*ss26
          + 160*Cf*Ca*ss22
          - 673/81*Cf*Ca*psip
          - 8/27*Cf*Ca*psip^2
          + 28/3*Cf*Ca*z3
          - 4*Cf^2
          + 7/27*Cf^2*psippp13
          - 320/3*Cf^2*ss36
          + 256/3*Cf^2*ss32
          + 64*Cf^2*ss26
          - 128*Cf^2*ss22
          - 28/9*Cf^2*psip
          + 16/27*Cf^2*psip^2
          - 32/3*Cf^2*z3
          + 20/9*pi*Cf*Ca*sqrt3*ln3
          - 5/27*pi*Cf*Ca*sqrt3*ln3^2
          - 16/9*pi*Cf^2*sqrt3*ln3
          + 4/27*pi*Cf^2*sqrt3*ln3^2
          - 160/243*pi^2*Cf*Tf*Nf
          + 1346/243*pi^2*Cf*Ca
          + 32/81*pi^2*Cf*Ca*psip
          + 56/27*pi^2*Cf^2
          - 64/81*pi^2*Cf^2*psip
          + 145/729*pi^3*Cf*Ca*sqrt3
          - 116/729*pi^3*Cf^2*sqrt3
          + 64/243*pi^4*Cf*Ca
          - 104/243*pi^4*Cf^2
          - 14/3*al*Cf*Ca
          + 14/9*al*Cf*Ca*psip
          + 16/3*al*Cf^2
          - 1/27*al*Cf^2*psippp13
          + 8/9*al*Cf^2*psip
          - 28/27*al*pi^2*Cf*Ca
          - 16/27*al*pi^2*Cf^2
          + 8/81*al*pi^4*Cf^2
          - al^2*Cf*Ca
          + 1/3*al^2*Cf*Ca*psip
          - 4/3*al^2*Cf^2
          + 4/9*al^2*Cf^2*psip
          - 2/9*al^2*pi^2*Cf*Ca
          - 8/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_6*(
          - 200/81*Cf*Tf*Nf
          + 200/243*Cf*Tf*Nf*psip
          + 1025/162*Cf*Ca
          - 10/81*Cf*Ca*psippp13
          + 1000/9*Cf*Ca*ss36
          - 800/9*Cf*Ca*ss32
          - 200/3*Cf*Ca*ss26
          + 400/3*Cf*Ca*ss22
          - 3365/486*Cf*Ca*psip
          - 20/81*Cf*Ca*psip^2
          + 70/9*Cf*Ca*z3
          - 10/3*Cf^2
          + 35/162*Cf^2*psippp13
          - 800/9*Cf^2*ss36
          + 640/9*Cf^2*ss32
          + 160/3*Cf^2*ss26
          - 320/3*Cf^2*ss22
          - 70/27*Cf^2*psip
          + 40/81*Cf^2*psip^2
          - 80/9*Cf^2*z3
          + 50/27*pi*Cf*Ca*sqrt3*ln3
          - 25/162*pi*Cf*Ca*sqrt3*ln3^2
          - 40/27*pi*Cf^2*sqrt3*ln3
          + 10/81*pi*Cf^2*sqrt3*ln3^2
          - 400/729*pi^2*Cf*Tf*Nf
          + 3365/729*pi^2*Cf*Ca
          + 80/243*pi^2*Cf*Ca*psip
          + 140/81*pi^2*Cf^2
          - 160/243*pi^2*Cf^2*psip
          + 725/4374*pi^3*Cf*Ca*sqrt3
          - 290/2187*pi^3*Cf^2*sqrt3
          + 160/729*pi^4*Cf*Ca
          - 260/729*pi^4*Cf^2
          - 35/9*al*Cf*Ca
          + 35/27*al*Cf*Ca*psip
          + 40/9*al*Cf^2
          - 5/162*al*Cf^2*psippp13
          + 20/27*al*Cf^2*psip
          - 70/81*al*pi^2*Cf*Ca
          - 40/81*al*pi^2*Cf^2
          + 20/243*al*pi^4*Cf^2
          - 5/6*al^2*Cf*Ca
          + 5/18*al^2*Cf*Ca*psip
          - 10/9*al^2*Cf^2
          + 10/27*al^2*Cf^2*psip
          - 5/27*al^2*pi^2*Cf*Ca
          - 20/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_5*(
          - 160/81*Cf*Tf*Nf
          + 160/243*Cf*Tf*Nf*psip
          + 410/81*Cf*Ca
          - 8/81*Cf*Ca*psippp13
          + 800/9*Cf*Ca*ss36
          - 640/9*Cf*Ca*ss32
          - 160/3*Cf*Ca*ss26
          + 320/3*Cf*Ca*ss22
          - 1346/243*Cf*Ca*psip
          - 16/81*Cf*Ca*psip^2
          + 56/9*Cf*Ca*z3
          - 8/3*Cf^2
          + 14/81*Cf^2*psippp13
          - 640/9*Cf^2*ss36
          + 512/9*Cf^2*ss32
          + 128/3*Cf^2*ss26
          - 256/3*Cf^2*ss22
          - 56/27*Cf^2*psip
          + 32/81*Cf^2*psip^2
          - 64/9*Cf^2*z3
          + 40/27*pi*Cf*Ca*sqrt3*ln3
          - 10/81*pi*Cf*Ca*sqrt3*ln3^2
          - 32/27*pi*Cf^2*sqrt3*ln3
          + 8/81*pi*Cf^2*sqrt3*ln3^2
          - 320/729*pi^2*Cf*Tf*Nf
          + 2692/729*pi^2*Cf*Ca
          + 64/243*pi^2*Cf*Ca*psip
          + 112/81*pi^2*Cf^2
          - 128/243*pi^2*Cf^2*psip
          + 290/2187*pi^3*Cf*Ca*sqrt3
          - 232/2187*pi^3*Cf^2*sqrt3
          + 128/729*pi^4*Cf*Ca
          - 208/729*pi^4*Cf^2
          - 28/9*al*Cf*Ca
          + 28/27*al*Cf*Ca*psip
          + 32/9*al*Cf^2
          - 2/81*al*Cf^2*psippp13
          + 16/27*al*Cf^2*psip
          - 56/81*al*pi^2*Cf*Ca
          - 32/81*al*pi^2*Cf^2
          + 16/243*al*pi^4*Cf^2
          - 2/3*al^2*Cf*Ca
          + 2/9*al^2*Cf*Ca*psip
          - 8/9*al^2*Cf^2
          + 8/27*al^2*Cf^2*psip
          - 4/27*al^2*pi^2*Cf*Ca
          - 16/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_4*(
          - 40/27*Cf*Tf*Nf
          + 40/81*Cf*Tf*Nf*psip
          + 205/54*Cf*Ca
          - 2/27*Cf*Ca*psippp13
          + 200/3*Cf*Ca*ss36
          - 160/3*Cf*Ca*ss32
          - 40*Cf*Ca*ss26
          + 80*Cf*Ca*ss22
          - 673/162*Cf*Ca*psip
          - 4/27*Cf*Ca*psip^2
          + 14/3*Cf*Ca*z3
          - 2*Cf^2
          + 7/54*Cf^2*psippp13
          - 160/3*Cf^2*ss36
          + 128/3*Cf^2*ss32
          + 32*Cf^2*ss26
          - 64*Cf^2*ss22
          - 14/9*Cf^2*psip
          + 8/27*Cf^2*psip^2
          - 16/3*Cf^2*z3
          + 10/9*pi*Cf*Ca*sqrt3*ln3
          - 5/54*pi*Cf*Ca*sqrt3*ln3^2
          - 8/9*pi*Cf^2*sqrt3*ln3
          + 2/27*pi*Cf^2*sqrt3*ln3^2
          - 80/243*pi^2*Cf*Tf*Nf
          + 673/243*pi^2*Cf*Ca
          + 16/81*pi^2*Cf*Ca*psip
          + 28/27*pi^2*Cf^2
          - 32/81*pi^2*Cf^2*psip
          + 145/1458*pi^3*Cf*Ca*sqrt3
          - 58/729*pi^3*Cf^2*sqrt3
          + 32/243*pi^4*Cf*Ca
          - 52/243*pi^4*Cf^2
          - 7/3*al*Cf*Ca
          + 7/9*al*Cf*Ca*psip
          + 8/3*al*Cf^2
          - 1/54*al*Cf^2*psippp13
          + 4/9*al*Cf^2*psip
          - 14/27*al*pi^2*Cf*Ca
          - 8/27*al*pi^2*Cf^2
          + 4/81*al*pi^4*Cf^2
          - 1/2*al^2*Cf*Ca
          + 1/6*al^2*Cf*Ca*psip
          - 2/3*al^2*Cf^2
          + 2/9*al^2*Cf^2*psip
          - 1/9*al^2*pi^2*Cf*Ca
          - 4/27*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_3*(
          + 80/81*Cf*Tf*Nf
          - 80/243*Cf*Tf*Nf*psip
          - 205/81*Cf*Ca
          + 4/81*Cf*Ca*psippp13
          - 400/9*Cf*Ca*ss36
          + 320/9*Cf*Ca*ss32
          + 80/3*Cf*Ca*ss26
          - 160/3*Cf*Ca*ss22
          + 673/243*Cf*Ca*psip
          + 8/81*Cf*Ca*psip^2
          - 28/9*Cf*Ca*z3
          + 4/3*Cf^2
          - 7/81*Cf^2*psippp13
          + 320/9*Cf^2*ss36
          - 256/9*Cf^2*ss32
          - 64/3*Cf^2*ss26
          + 128/3*Cf^2*ss22
          + 28/27*Cf^2*psip
          - 16/81*Cf^2*psip^2
          + 32/9*Cf^2*z3
          - 20/27*pi*Cf*Ca*sqrt3*ln3
          + 5/81*pi*Cf*Ca*sqrt3*ln3^2
          + 16/27*pi*Cf^2*sqrt3*ln3
          - 4/81*pi*Cf^2*sqrt3*ln3^2
          + 160/729*pi^2*Cf*Tf*Nf
          - 1346/729*pi^2*Cf*Ca
          - 32/243*pi^2*Cf*Ca*psip
          - 56/81*pi^2*Cf^2
          + 64/243*pi^2*Cf^2*psip
          - 145/2187*pi^3*Cf*Ca*sqrt3
          + 116/2187*pi^3*Cf^2*sqrt3
          - 64/729*pi^4*Cf*Ca
          + 104/729*pi^4*Cf^2
          + 14/9*al*Cf*Ca
          - 14/27*al*Cf*Ca*psip
          - 16/9*al*Cf^2
          + 1/81*al*Cf^2*psippp13
          - 8/27*al*Cf^2*psip
          + 28/81*al*pi^2*Cf*Ca
          + 16/81*al*pi^2*Cf^2
          - 8/243*al*pi^4*Cf^2
          + 1/3*al^2*Cf*Ca
          - 1/9*al^2*Cf*Ca*psip
          + 4/9*al^2*Cf^2
          - 4/27*al^2*Cf^2*psip
          + 2/27*al^2*pi^2*Cf*Ca
          + 8/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_2*(
          + 80/81*Cf*Tf*Nf
          - 80/243*Cf*Tf*Nf*psip
          - 205/81*Cf*Ca
          + 4/81*Cf*Ca*psippp13
          - 400/9*Cf*Ca*ss36
          + 320/9*Cf*Ca*ss32
          + 80/3*Cf*Ca*ss26
          - 160/3*Cf*Ca*ss22
          + 673/243*Cf*Ca*psip
          + 8/81*Cf*Ca*psip^2
          - 28/9*Cf*Ca*z3
          + 4/3*Cf^2
          - 7/81*Cf^2*psippp13
          + 320/9*Cf^2*ss36
          - 256/9*Cf^2*ss32
          - 64/3*Cf^2*ss26
          + 128/3*Cf^2*ss22
          + 28/27*Cf^2*psip
          - 16/81*Cf^2*psip^2
          + 32/9*Cf^2*z3
          - 20/27*pi*Cf*Ca*sqrt3*ln3
          + 5/81*pi*Cf*Ca*sqrt3*ln3^2
          + 16/27*pi*Cf^2*sqrt3*ln3
          - 4/81*pi*Cf^2*sqrt3*ln3^2
          + 160/729*pi^2*Cf*Tf*Nf
          - 1346/729*pi^2*Cf*Ca
          - 32/243*pi^2*Cf*Ca*psip
          - 56/81*pi^2*Cf^2
          + 64/243*pi^2*Cf^2*psip
          - 145/2187*pi^3*Cf*Ca*sqrt3
          + 116/2187*pi^3*Cf^2*sqrt3
          - 64/729*pi^4*Cf*Ca
          + 104/729*pi^4*Cf^2
          + 14/9*al*Cf*Ca
          - 14/27*al*Cf*Ca*psip
          - 16/9*al*Cf^2
          + 1/81*al*Cf^2*psippp13
          - 8/27*al*Cf^2*psip
          + 28/81*al*pi^2*Cf*Ca
          + 16/81*al*pi^2*Cf^2
          - 8/243*al*pi^4*Cf^2
          + 1/3*al^2*Cf*Ca
          - 1/9*al^2*Cf*Ca*psip
          + 4/9*al^2*Cf^2
          - 4/27*al^2*Cf^2*psip
          + 2/27*al^2*pi^2*Cf*Ca
          + 8/81*al^2*pi^2*Cf^2
          )

       + a^2*Sigma^{T3}_1*(
          - 91/243*Cf*Tf*Nf
          + 50/729*Cf*Tf*Nf*psip
          + 7097/3888*Cf*Ca
          - 1/324*Cf*Ca*psippp13
          - 20/9*Cf*Ca*ss36
          + 16/9*Cf*Ca*ss32
          + 4/3*Cf*Ca*ss26
          - 8/3*Cf*Ca*ss22
          + 919/5832*Cf*Ca*psip
          - 1/81*Cf*Ca*psip^2
          - 1/2*Cf*Ca*z3
          - 79/54*Cf^2
          + 19/1944*Cf^2*psippp13
          + 220/27*Cf^2*ss36
          - 176/27*Cf^2*ss32
          - 44/9*Cf^2*ss26
          + 88/9*Cf^2*ss22
          - 32/27*Cf^2*psip
          + 2/81*Cf^2*psip^2
          + 10/27*Cf^2*z3
          - 1/27*pi*Cf*Ca*sqrt3*ln3
          + 1/324*pi*Cf*Ca*sqrt3*ln3^2
          + 11/81*pi*Cf^2*sqrt3*ln3
          - 11/972*pi*Cf^2*sqrt3*ln3^2
          - 100/2187*pi^2*Cf*Tf*Nf
          - 919/8748*pi^2*Cf*Ca
          + 4/243*pi^2*Cf*Ca*psip
          + 64/81*pi^2*Cf^2
          - 8/243*pi^2*Cf^2*psip
          - 29/8748*pi^3*Cf*Ca*sqrt3
          + 319/26244*pi^3*Cf^2*sqrt3
          + 2/729*pi^4*Cf*Ca
          - 11/729*pi^4*Cf^2
          - 5/9*al*Cf*Ca
          + 10/9*al*Cf*Ca*ss36
          - 8/9*al*Cf*Ca*ss32
          - 2/3*al*Cf*Ca*ss26
          + 4/3*al*Cf*Ca*ss22
          - 1/324*al*Cf*Ca*psip
          + 1/6*al*Cf*Ca*z3
          + 2/9*al*Cf^2
          - 5/1944*al*Cf^2*psippp13
          - 80/27*al*Cf^2*ss36
          + 64/27*al*Cf^2*ss32
          + 16/9*al*Cf^2*ss26
          - 32/9*al*Cf^2*ss22
          + 55/162*al*Cf^2*psip
          + 4/27*al*Cf^2*z3
          + 1/54*al*pi*Cf*Ca*sqrt3*ln3
          - 1/648*al*pi*Cf*Ca*sqrt3*ln3^2
          - 4/81*al*pi*Cf^2*sqrt3*ln3
          + 1/243*al*pi*Cf^2*sqrt3*ln3^2
          + 1/486*al*pi^2*Cf*Ca
          - 55/243*al*pi^2*Cf^2
          + 29/17496*al*pi^3*Cf*Ca*sqrt3
          - 29/6561*al*pi^3*Cf^2*sqrt3
          + 5/729*al*pi^4*Cf^2
          - 5/48*al^2*Cf*Ca
          + 5/216*al^2*Cf*Ca*psip
          - 1/18*al^2*Cf^2
          + 5/162*al^2*Cf^2*psip
          - 5/324*al^2*pi^2*Cf*Ca
          - 5/243*al^2*pi^2*Cf^2
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Tensor basis for transversity 2 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


projtens^{T2}_1 = + (
+ 2*g2(m1,p,beta,alpha)*q(m2)*q(m3)*mu^-2
+ g2(m1,m2,beta,alpha)*p(m3)
+ g2(m1,m3,beta,alpha)*p(m2)
- g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
- g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
- g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
+ g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
- g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
);

projtens^{T2}_2 = + (
+ 2*g2(m1,q,beta,alpha)*q(m2)*q(m3)*mu^-2
+ g2(m1,m2,beta,alpha)*q(m3)
+ g2(m1,m3,beta,alpha)*q(m2)
- g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
- g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_3 = + (
+ g2(m1,p,beta,alpha)*q(m2)*q(m3)*mu^-2*d
+ g2(m1,p,beta,alpha)*d_(m2,m3)
+ g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2*d
+ g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
+ g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
+ 1/2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2*d
+ g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
+ g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2*d
+ g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
+ g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
+ 1/2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2*d
+ g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_4 = + (
+ g2(m1,q,beta,alpha)*q(m2)*q(m3)*mu^-2*d
+ g2(m1,q,beta,alpha)*d_(m2,m3)
+ g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_5 = + (
+ 2*g2(m1,p,beta,alpha)*q(m2)*q(m3)*mu^-2
+ g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2*d
+ g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m2,p,beta,alpha)*d_(m1,m3)
+ g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2*d
+ 3*g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
+ g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2*d
+ g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
+ g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2*d
+ 2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2*d
+ g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
+ g2(m3,p,beta,alpha)*d_(m1,m2)
+ g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2*d
+ 3*g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
+ g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2*d
+ g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
+ g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2*d
+ 2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_6 = + (
+ 2*g2(m1,q,beta,alpha)*q(m2)*q(m3)*mu^-2
+ g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2*d
+ g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m2,q,beta,alpha)*d_(m1,m3)
+ g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2*d
+ g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
+ g2(m3,q,beta,alpha)*d_(m1,m2)
);

projtens^{T2}_7 = + (
+ g2(p,q,beta,alpha)*d_(m2,m3)*p(m1)*mu^-2
- 1/2*g2(m2,p,beta,alpha)*p(m3)*q(m1)*mu^-2*d
+ g2(m2,p,beta,alpha)*p(m3)*q(m1)*mu^-2
- 1/4*g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2*d
+ 1/2*g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
- 1/2*g2(m2,q,beta,alpha)*p(m1)*p(m3)*mu^-2*d
- 1/4*g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2*d
+ 1/2*g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
- 1/4*g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2*d
+ 1/2*g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
+ 1/4*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2*d
+ 1/2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
- 1/2*g2(m3,p,beta,alpha)*p(m2)*q(m1)*mu^-2*d
+ g2(m3,p,beta,alpha)*p(m2)*q(m1)*mu^-2
- 1/4*g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2*d
+ 1/2*g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
- 1/2*g2(m3,q,beta,alpha)*p(m1)*p(m2)*mu^-2*d
- 1/4*g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2*d
+ 1/2*g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
- 1/4*g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2*d
+ 1/2*g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
+ 1/4*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2*d
+ 1/2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_8 = + (
+ g2(p,q,beta,alpha)*d_(m2,m3)*q(m1)*mu^-2
- g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
- 1/2*g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2*d
- 1/4*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2*d
- 1/2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
- g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
- 1/2*g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2*d
- 1/4*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2*d
- 1/2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_9 = + (
+ g2(p,q,beta,alpha)*d_(m1,m2)*p(m3)*mu^-2
+ g2(p,q,beta,alpha)*d_(m1,m3)*p(m2)*mu^-2
+ g2(m2,p,beta,alpha)*p(m3)*q(m1)*mu^-2*d
+ 1/2*g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2*d
- g2(m2,q,beta,alpha)*p(m1)*p(m3)*mu^-2
+ 1/2*g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2*d
+ 1/2*g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2*d
+ 1/2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2*d
+ g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m3,p,beta,alpha)*p(m2)*q(m1)*mu^-2*d
+ 1/2*g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2*d
- g2(m3,q,beta,alpha)*p(m1)*p(m2)*mu^-2
+ 1/2*g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2*d
+ 1/2*g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2*d
+ 1/2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2*d
+ g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_10 = + (
+ g2(p,q,beta,alpha)*d_(m1,m2)*q(m3)*mu^-2
+ g2(p,q,beta,alpha)*d_(m1,m3)*q(m2)*mu^-2
- g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2*d
- g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
- g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
- 1/2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2*d
- g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
- g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2*d
- g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
- g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
- 1/2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2*d
- g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_11 = + (
+ g2(p,q,beta,alpha)*p(m1)*p(m2)*p(m3)*mu^-4
- 1/2*g2(m2,p,beta,alpha)*p(m3)*q(m1)*mu^-2
- 1/4*g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
+ 1/2*g2(m2,q,beta,alpha)*p(m1)*p(m3)*mu^-2
- 1/4*g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
- 1/4*g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
- 3/4*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
- 1/2*g2(m3,p,beta,alpha)*p(m2)*q(m1)*mu^-2
- 1/4*g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
+ 1/2*g2(m3,q,beta,alpha)*p(m1)*p(m2)*mu^-2
- 1/4*g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
- 1/4*g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
- 3/4*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_12 = + (
+ g2(p,q,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
+ g2(p,q,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
- 1/2*g2(m2,q,beta,alpha)*p(m1)*p(m3)*mu^-2
+ g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
+ g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
- 1/2*g2(m3,q,beta,alpha)*p(m1)*p(m2)*mu^-2
+ g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
+ g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_13 = + (
+ g2(p,q,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 1/2*g2(m2,p,beta,alpha)*p(m3)*q(m1)*mu^-2
+ 1/4*g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
+ 1/4*g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
+ 3/4*g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
+ 1/2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
+ 1/2*g2(m3,p,beta,alpha)*p(m2)*q(m1)*mu^-2
+ 1/4*g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
+ 1/4*g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
+ 3/4*g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
+ 1/2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_14 = + (
+ g2(p,q,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(m2,p,beta,alpha)*p(m3)*q(m1)*mu^-2
+ 1/4*g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
+ 1/2*g2(m2,q,beta,alpha)*p(m1)*p(m3)*mu^-2
- 1/4*g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
+ 1/4*g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
- 1/2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
+ 1/2*g2(m3,p,beta,alpha)*p(m2)*q(m1)*mu^-2
+ 1/4*g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
+ 1/2*g2(m3,q,beta,alpha)*p(m1)*p(m2)*mu^-2
- 1/4*g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
+ 1/4*g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
- 1/2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_15 = + (
+ g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- g2(m2,p,beta,alpha)*p(m3)*q(m1)*mu^-2
- 1/2*g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
- g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
- g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
- g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
- g2(m3,p,beta,alpha)*p(m2)*q(m1)*mu^-2
- 1/2*g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
- g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
- g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
- g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_16 = + (
+ g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
+ g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
+ 1/2*g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
+ 3/4*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
+ 1/2*g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
+ 3/4*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_17 = + (
+ g2(m1,p,beta,alpha)*p(m2)*p(m3)*mu^-2
- g2(m1,p,beta,alpha)*q(m2)*q(m3)*mu^-2
- g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
- 1/2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
- g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
- 1/2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_18 = + (
+ g2(m1,p,beta,alpha)*p(m2)*q(m3)*mu^-2
+ g2(m1,p,beta,alpha)*p(m3)*q(m2)*mu^-2
+ g2(m1,p,beta,alpha)*q(m2)*q(m3)*mu^-2
- g2(m2,p,beta,alpha)*p(m3)*q(m1)*mu^-2
- 1/2*g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
+ 1/2*g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
- 1/2*g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
- g2(m3,p,beta,alpha)*p(m2)*q(m1)*mu^-2
- 1/2*g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
+ 1/2*g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
- 1/2*g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
);

projtens^{T2}_19 = + (
+ g2(m1,q,beta,alpha)*p(m2)*p(m3)*mu^-2
- g2(m1,q,beta,alpha)*q(m2)*q(m3)*mu^-2
+ g2(m2,p,beta,alpha)*p(m3)*q(m1)*mu^-2
+ 1/2*g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
+ 1/2*g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
+ 1/2*g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
+ 1/2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m3,p,beta,alpha)*p(m2)*q(m1)*mu^-2
+ 1/2*g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
+ 1/2*g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
+ 1/2*g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
+ 1/2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_20 = + (
+ g2(m1,q,beta,alpha)*p(m2)*q(m3)*mu^-2
+ g2(m1,q,beta,alpha)*p(m3)*q(m2)*mu^-2
+ g2(m1,q,beta,alpha)*q(m2)*q(m3)*mu^-2
- g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
- 1/2*g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
- g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
- 1/2*g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_21 = + (
+ g2(m2,p,beta,alpha)*p(m1)*p(m3)*mu^-2
- g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
- g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
- g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
- g2(m2,q,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m3,p,beta,alpha)*p(m1)*p(m2)*mu^-2
- g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
- g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
- g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
- g2(m3,q,beta,alpha)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_22 = + (
+ g2(m2,p,beta,alpha)*p(m1)*q(m3)*mu^-2
+ g2(m2,p,beta,alpha)*p(m3)*q(m1)*mu^-2
+ g2(m2,p,beta,alpha)*q(m1)*q(m3)*mu^-2
+ g2(m2,q,beta,alpha)*p(m1)*p(m3)*mu^-2
+ g2(m2,q,beta,alpha)*p(m1)*q(m3)*mu^-2
+ g2(m2,q,beta,alpha)*p(m3)*q(m1)*mu^-2
+ g2(m3,p,beta,alpha)*p(m1)*q(m2)*mu^-2
+ g2(m3,p,beta,alpha)*p(m2)*q(m1)*mu^-2
+ g2(m3,p,beta,alpha)*q(m1)*q(m2)*mu^-2
+ g2(m3,q,beta,alpha)*p(m1)*p(m2)*mu^-2
+ g2(m3,q,beta,alpha)*p(m1)*q(m2)*mu^-2
+ g2(m3,q,beta,alpha)*p(m2)*q(m1)*mu^-2
);

projtens^{T2}_23 = + (
+ g0(beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-2*d
- 2/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-2*d
+ 2/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-2
- 1/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-2*d
+ 4/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-2
- 1/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-2*d
+ 4/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-2
+ 1/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-2*d
+ 2/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m2,m3)*p(m1)
);

projtens^{T2}_24 = + (
+ 4/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-2*d
- 4/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-2
+ 2/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-2*d
- 2/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-2
+ 2/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-2*d
- 2/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-2
+ 1/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-2*d
+ 2/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m2,m3)*q(m1)
);

projtens^{T2}_25 = + (
+ 2*g0(beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-2
+ 2/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-2*d
- 2/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-2
+ 4/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-2*d
+ 2/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-2
+ 4/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-2*d
+ 2/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-2
+ 2/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-2*d
+ 4/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m1,m2)*p(m3)
+ g0(beta,alpha)*d_(m1,m3)*p(m2)
);

projtens^{T2}_26 = + (
- 4/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-2*d
+ 4/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-2
- 2/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-2*d
+ 2/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-2
- 2/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-2*d
+ 2/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-2
+ 2/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-2*d
+ 4/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m1,m2)*q(m3)
+ g0(beta,alpha)*d_(m1,m3)*q(m2)
);

projtens^{T2}_27 = + (
+ g0(beta,alpha)*p(m1)*p(m2)*p(m3)*mu^-2
- g0(beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-2
- g0(beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-2
- g0(beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-2
- g0(beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-2
);

projtens^{T2}_28 = + (
+ g0(beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-2
+ g0(beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-2
+ g0(beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-2
+ g0(beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-2
+ g0(beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-2
+ g0(beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-2
);

projtens^{T2}_29 = + (
+ g4(m1,m2,p,q,beta,alpha)*p(m3)*mu^-2
+ g4(m1,m3,p,q,beta,alpha)*p(m2)*mu^-2
);

projtens^{T2}_30 = + (
+ g4(m1,m2,p,q,beta,alpha)*q(m3)*mu^-2
+ g4(m1,m3,p,q,beta,alpha)*q(m2)*mu^-2
);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Tensor basis for transversity 3

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

projtens^{T3}_1 = + ( 
+ 16/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
+ 8/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
+ 16/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
+ 8/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
+ 16/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
+ 8/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
+ 8*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
- 16/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
- 16/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
- 16/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
- 16/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
- 16/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- 16/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- 4*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- 2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
- 8/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 4/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 4/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 4/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
+ 4/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
+ 2/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- 8/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 4/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 4/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 4/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
+ 4/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
+ 2/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- 8/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 4/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 4/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 4/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
+ 4/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
+ 2/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
+ 2*g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2
+ g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2*d
+ g2(m1,m2,beta,alpha)*d_(m3,m4)
+ 2*g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2
+ g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2*d
+ g2(m1,m3,beta,alpha)*d_(m2,m4)
+ 2*g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2
+ g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2*d
+ g2(m1,m4,beta,alpha)*d_(m2,m3)
);

projtens^{T3}_2 = + ( 
- g2(p,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4
- g2(p,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4
- g2(p,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- g2(p,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4
- g2(p,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4
- g2(p,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- g2(p,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
- g2(p,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
- g2(p,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- g2(q,m2,beta,alpha)*p(m1)*p(m3)*p(m4)*mu^-4
- g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4
- g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4
- g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- g2(q,m3,beta,alpha)*p(m1)*p(m2)*p(m4)*mu^-4
- g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4
- g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4
- g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- g2(q,m4,beta,alpha)*p(m1)*p(m2)*p(m3)*mu^-4
- g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
- g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
- g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
);

projtens^{T3}_3 = + ( 
- g2(p,m2,beta,alpha)*p(m1)*p(m3)*p(m4)*mu^-4
+ g2(p,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
+ g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- g2(p,m3,beta,alpha)*p(m1)*p(m2)*p(m4)*mu^-4
+ g2(p,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
+ g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- g2(p,m4,beta,alpha)*p(m1)*p(m2)*p(m3)*mu^-4
+ g2(p,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
+ g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
+ g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4
+ g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4
+ g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
+ g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4
+ g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4
+ g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
+ g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
+ g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
+ g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
+ g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
);

projtens^{T3}_4 = + ( 
- g2(p,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- 2/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 1/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 1/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 1/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 2/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 1/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 1/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 1/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 2/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 1/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 1/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 1/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
- 1/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- 1/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 1/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 4/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 1/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 1/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 2/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 1/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 1/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 2/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 1/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 1/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 2/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(m1,m2,beta,alpha)*p(m3)*q(m4)*mu^-2
+ 1/2*g2(m1,m2,beta,alpha)*p(m4)*q(m3)*mu^-2
+ 1/2*g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2
+ 1/2*g2(m1,m3,beta,alpha)*p(m2)*q(m4)*mu^-2
+ 1/2*g2(m1,m3,beta,alpha)*p(m4)*q(m2)*mu^-2
+ 1/2*g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2
+ 1/2*g2(m1,m4,beta,alpha)*p(m2)*q(m3)*mu^-2
+ 1/2*g2(m1,m4,beta,alpha)*p(m3)*q(m2)*mu^-2
+ 1/2*g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2
);

projtens^{T3}_5 = + ( 
- g2(p,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- g2(p,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- g2(p,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
+ 2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
+ g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
+ g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
+ g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(m1,m2,beta,alpha)*p(m3)*p(m4)*mu^-2
- 1/2*g2(m1,m2,beta,alpha)*p(m3)*q(m4)*mu^-2
- 1/2*g2(m1,m2,beta,alpha)*p(m4)*q(m3)*mu^-2
- g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2
+ 1/2*g2(m1,m3,beta,alpha)*p(m2)*p(m4)*mu^-2
- 1/2*g2(m1,m3,beta,alpha)*p(m2)*q(m4)*mu^-2
- 1/2*g2(m1,m3,beta,alpha)*p(m4)*q(m2)*mu^-2
- g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2
+ 1/2*g2(m1,m4,beta,alpha)*p(m2)*p(m3)*mu^-2
- 1/2*g2(m1,m4,beta,alpha)*p(m2)*q(m3)*mu^-2
- 1/2*g2(m1,m4,beta,alpha)*p(m3)*q(m2)*mu^-2
- g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2
);

projtens^{T3}_6 = + ( 
- g2(p,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- g2(p,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- g2(p,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
- g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 1/2*g2(m1,m2,beta,alpha)*p(m3)*p(m4)*mu^-2
+ 1/2*g2(m1,m2,beta,alpha)*p(m3)*q(m4)*mu^-2
+ 1/2*g2(m1,m2,beta,alpha)*p(m4)*q(m3)*mu^-2
+ g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2
- 1/2*g2(m1,m3,beta,alpha)*p(m2)*p(m4)*mu^-2
+ 1/2*g2(m1,m3,beta,alpha)*p(m2)*q(m4)*mu^-2
+ 1/2*g2(m1,m3,beta,alpha)*p(m4)*q(m2)*mu^-2
+ g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2
- 1/2*g2(m1,m4,beta,alpha)*p(m2)*p(m3)*mu^-2
+ 1/2*g2(m1,m4,beta,alpha)*p(m2)*q(m3)*mu^-2
+ 1/2*g2(m1,m4,beta,alpha)*p(m3)*q(m2)*mu^-2
+ g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2
);

projtens^{T3}_7 = + ( 
- g2(p,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
+ 1/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 2/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 2/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 1/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
+ 1/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 2/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 2/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 1/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
+ 1/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 2/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 2/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 1/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
+ 1/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
+ 1/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
+ 1/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 1/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
+ 2/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 1/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 1/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
+ 2/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 1/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 1/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
+ 2/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 1/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 1/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(m1,m2,beta,alpha)*p(m3)*p(m4)*mu^-2
- 1/2*g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2
+ 1/2*g2(m1,m3,beta,alpha)*p(m2)*p(m4)*mu^-2
- 1/2*g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2
+ 1/2*g2(m1,m4,beta,alpha)*p(m2)*p(m3)*mu^-2
- 1/2*g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2
);

projtens^{T3}_8 = + ( 
+ 8/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
+ 8/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
+ 8/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
+ 8/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
+ 8/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
+ 8/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
+ 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
- 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
- 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
- 8/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
- 8/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
- 8/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- 8/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 8/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- 4/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 4/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 4/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- g2(q,m2,beta,alpha)*d_(m3,m4)*q(m1)*mu^-2
- 4/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 4/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- g2(q,m3,beta,alpha)*d_(m2,m4)*q(m1)*mu^-2
- 4/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 4/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- g2(q,m4,beta,alpha)*d_(m2,m3)*q(m1)*mu^-2
);

projtens^{T3}_9 = + ( 
- 8/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
- 8/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
- 8/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
- 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
+ 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
+ 8/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 8/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
+ 8/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 8/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
- g2(q,m1,beta,alpha)*d_(m2,m3)*q(m4)*mu^-2
- g2(q,m1,beta,alpha)*d_(m2,m4)*q(m3)*mu^-2
- g2(q,m1,beta,alpha)*d_(m3,m4)*q(m2)*mu^-2
+ 4/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
+ 4/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
+ 4/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
);

projtens^{T3}_10 = + ( 
- 8/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
- 8/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
- 8/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
- 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
+ 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
+ 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
+ 8/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
+ 8/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
+ 8/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
+ 8/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- 2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
+ 4/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
+ 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
+ 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- g2(q,m2,beta,alpha)*d_(m1,m3)*q(m4)*mu^-2
- g2(q,m2,beta,alpha)*d_(m1,m4)*q(m3)*mu^-2
+ 4/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
+ 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
+ 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 2*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- g2(q,m3,beta,alpha)*d_(m1,m2)*q(m4)*mu^-2
- g2(q,m3,beta,alpha)*d_(m1,m4)*q(m2)*mu^-2
+ 4/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
+ 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
+ 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 2*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- g2(q,m4,beta,alpha)*d_(m1,m2)*q(m3)*mu^-2
- g2(q,m4,beta,alpha)*d_(m1,m3)*q(m2)*mu^-2
);

projtens^{T3}_11 = + ( 
- 4/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
- 4/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
- 4/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
- 4/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
- 4/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
- 4/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
+ 2*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
- g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
+ g2(p,q,beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-4
+ g2(p,q,beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4*d
+ 2/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 2/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 1/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 1/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 4/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- g2(q,m2,beta,alpha)*d_(m3,m4)*p(m1)*mu^-2
- 2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4*d
+ 2/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 2/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 1/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 1/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- g2(q,m3,beta,alpha)*d_(m2,m4)*p(m1)*mu^-2
- 2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4*d
+ 2/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 2/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 1/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 1/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- g2(q,m4,beta,alpha)*d_(m2,m3)*p(m1)*mu^-2
);

projtens^{T3}_12 = + ( 
+ 4/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
+ 4/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
+ 4/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
+ 6*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
+ g2(p,q,beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-4
+ g2(p,q,beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-4
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- 10/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
- 4/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- 10/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- 10/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- 2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
- g2(q,m1,beta,alpha)*d_(m2,m3)*p(m4)*mu^-2
- g2(q,m1,beta,alpha)*d_(m2,m4)*p(m3)*mu^-2
- g2(q,m1,beta,alpha)*d_(m3,m4)*p(m2)*mu^-2
- 2/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 4/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 4/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 4/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 4/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 4/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 4/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
);

projtens^{T3}_13 = + ( 
- 4/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
- 4/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
- 4/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
- 4/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
- 4/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
- 4/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
- 6*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
- 3*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
- g2(p,q,beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-4
- g2(p,q,beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-4
- g2(p,q,beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-4
- 4/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 4/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 2/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 2/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 4/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- g2(p,m2,beta,alpha)*d_(m3,m4)*q(m1)*mu^-2
- 4/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 4/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 2/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 2/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- g2(p,m3,beta,alpha)*d_(m2,m4)*q(m1)*mu^-2
- 4/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 4/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 2/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 2/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 2/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 2/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 1/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- g2(p,m4,beta,alpha)*d_(m2,m3)*q(m1)*mu^-2
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
);

projtens^{T3}_14 = + ( 
+ 4/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
+ 4/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
+ 4/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
- 2*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
- g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
- g2(p,q,beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-4
- g2(p,q,beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-4
- g2(p,q,beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-4
- g2(p,m1,beta,alpha)*d_(m2,m3)*q(m4)*mu^-2
- g2(p,m1,beta,alpha)*d_(m2,m4)*q(m3)*mu^-2
- g2(p,m1,beta,alpha)*d_(m3,m4)*q(m2)*mu^-2
+ 8/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 2/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
+ 4/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 1/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
+ 4/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 1/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 4/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
+ 8/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 2/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
+ 4/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 1/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
+ 4/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 1/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
+ 8/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 2/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
+ 4/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 1/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
+ 4/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 1/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 1/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
+ 8/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4*d
+ 1/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
+ 1/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
+ 1/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
+ 2/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 1/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 4/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
+ 2/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 1/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
+ 2/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 1/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- g2(m1,m2,beta,alpha)*p(m3)*q(m4)*mu^-2
- 1/2*g2(m1,m2,beta,alpha)*p(m3)*q(m4)*mu^-2*d
- g2(m1,m2,beta,alpha)*p(m4)*q(m3)*mu^-2
- 1/2*g2(m1,m2,beta,alpha)*p(m4)*q(m3)*mu^-2*d
- g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2
- 1/2*g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2*d
- g2(m1,m3,beta,alpha)*p(m2)*q(m4)*mu^-2
- 1/2*g2(m1,m3,beta,alpha)*p(m2)*q(m4)*mu^-2*d
- g2(m1,m3,beta,alpha)*p(m4)*q(m2)*mu^-2
- 1/2*g2(m1,m3,beta,alpha)*p(m4)*q(m2)*mu^-2*d
- g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2
- 1/2*g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2*d
- g2(m1,m4,beta,alpha)*p(m2)*q(m3)*mu^-2
- 1/2*g2(m1,m4,beta,alpha)*p(m2)*q(m3)*mu^-2*d
- g2(m1,m4,beta,alpha)*p(m3)*q(m2)*mu^-2
- 1/2*g2(m1,m4,beta,alpha)*p(m3)*q(m2)*mu^-2*d
- g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2
- 1/2*g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2*d
);

projtens^{T3}_15 = + ( 
+ 8/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
+ 8/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
+ 8/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
+ 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
+ 4/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 4/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
+ 2/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 2/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
+ 2/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 2/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 8/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 2/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- g2(p,m2,beta,alpha)*d_(m1,m3)*q(m4)*mu^-2
- g2(p,m2,beta,alpha)*d_(m1,m4)*q(m3)*mu^-2
+ 4/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 4/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
+ 2/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 2/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
+ 2/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 2/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 8/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 2/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- g2(p,m3,beta,alpha)*d_(m1,m2)*q(m4)*mu^-2
- g2(p,m3,beta,alpha)*d_(m1,m4)*q(m2)*mu^-2
+ 4/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 4/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
+ 2/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 2/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
+ 2/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 2/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 8/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 2/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- g2(p,m4,beta,alpha)*d_(m1,m2)*q(m3)*mu^-2
- g2(p,m4,beta,alpha)*d_(m1,m3)*q(m2)*mu^-2
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- 2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- 2*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 10/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- 2*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- 10/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 10/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- 4/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
+ 2/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 8/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 4/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 8/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 4/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 10/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- g2(q,m2,beta,alpha)*d_(m1,m3)*p(m4)*mu^-2
- g2(q,m2,beta,alpha)*d_(m1,m4)*p(m3)*mu^-2
- 2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
+ 2/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 8/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 4/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 8/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 4/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 10/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- g2(q,m3,beta,alpha)*d_(m1,m2)*p(m4)*mu^-2
- g2(q,m3,beta,alpha)*d_(m1,m4)*p(m2)*mu^-2
- 2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
+ 2/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 8/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 4/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 8/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 4/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 10/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- g2(q,m4,beta,alpha)*d_(m1,m2)*p(m3)*mu^-2
- g2(q,m4,beta,alpha)*d_(m1,m3)*p(m2)*mu^-2
- g2(m1,m2,beta,alpha)*p(m3)*q(m4)*mu^-2
- g2(m1,m2,beta,alpha)*p(m4)*q(m3)*mu^-2
- g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2
- g2(m1,m3,beta,alpha)*p(m2)*q(m4)*mu^-2
- g2(m1,m3,beta,alpha)*p(m4)*q(m2)*mu^-2
- g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2
- g2(m1,m4,beta,alpha)*p(m2)*q(m3)*mu^-2
- g2(m1,m4,beta,alpha)*p(m3)*q(m2)*mu^-2
- g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2
);

projtens^{T3}_16 = + ( 
+ 8/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
+ 8/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
+ 8/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
+ 8/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
+ 8/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
+ 8/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
+ 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
- 2*g2(p,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- g2(p,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4*d
+ 2/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 2/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 1/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 1/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 4/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- g2(p,m2,beta,alpha)*d_(m3,m4)*p(m1)*mu^-2
- 2*g2(p,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- g2(p,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4*d
+ 2/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 2/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 1/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 1/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- g2(p,m3,beta,alpha)*d_(m2,m4)*p(m1)*mu^-2
- 2*g2(p,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- g2(p,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4*d
+ 2/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 2/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 2/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 1/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 2/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 1/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 1/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- g2(p,m4,beta,alpha)*d_(m2,m3)*p(m1)*mu^-2
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4*d
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
- 2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
- 4/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- 4/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
- 2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- 2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- 2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4
- g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4
- g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 2*g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4
- g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4*d
- 2*g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4
- g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4*d
- 2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4*d
- 2*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 2*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 2*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 2*g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
- g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4*d
- 2*g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
- g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4*d
- 2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4*d
- 2*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 2*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 2*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
);

projtens^{T3}_17 = + ( 
- 8/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
- 8/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
- 8/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
- 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
- g2(p,m1,beta,alpha)*d_(m2,m3)*p(m4)*mu^-2
- g2(p,m1,beta,alpha)*d_(m2,m4)*p(m3)*mu^-2
- g2(p,m1,beta,alpha)*d_(m3,m4)*p(m2)*mu^-2
- 4/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 1/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 8/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 2/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 8/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 2/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 4/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- 4/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 1/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 8/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 2/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 8/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 2/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- 4/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 1/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 8/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 2/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 8/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 2/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 4/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 1/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
- 1/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 1/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- 1/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 1/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
- 4/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
+ 2/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
+ 1/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- 4/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
+ 2/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
+ 1/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- 4/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
+ 2/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
+ 1/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- g2(m1,m2,beta,alpha)*p(m3)*p(m4)*mu^-2
- 1/2*g2(m1,m2,beta,alpha)*p(m3)*p(m4)*mu^-2*d
+ g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2
+ 1/2*g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2*d
- g2(m1,m3,beta,alpha)*p(m2)*p(m4)*mu^-2
- 1/2*g2(m1,m3,beta,alpha)*p(m2)*p(m4)*mu^-2*d
+ g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2
+ 1/2*g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2*d
- g2(m1,m4,beta,alpha)*p(m2)*p(m3)*mu^-2
- 1/2*g2(m1,m4,beta,alpha)*p(m2)*p(m3)*mu^-2*d
+ g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2
+ 1/2*g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2*d
);

projtens^{T3}_18 = + ( 
- 8/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
- 8/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
- 8/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
- 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
- 2*g2(p,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- 2/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 2/3*g2(p,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 10/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 4/3*g2(p,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 10/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 4/3*g2(p,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 8/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 2/3*g2(p,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- g2(p,m2,beta,alpha)*d_(m1,m3)*p(m4)*mu^-2
- g2(p,m2,beta,alpha)*d_(m1,m4)*p(m3)*mu^-2
- 2*g2(p,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- 2/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 2/3*g2(p,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 10/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 4/3*g2(p,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 10/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 4/3*g2(p,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 8/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 2/3*g2(p,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- g2(p,m3,beta,alpha)*d_(m1,m2)*p(m4)*mu^-2
- g2(p,m3,beta,alpha)*d_(m1,m4)*p(m2)*mu^-2
- 2*g2(p,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- 2/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 2/3*g2(p,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 10/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 4/3*g2(p,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 10/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 4/3*g2(p,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 8/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 2/3*g2(p,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- g2(p,m4,beta,alpha)*d_(m1,m2)*p(m3)*mu^-2
- g2(p,m4,beta,alpha)*d_(m1,m3)*p(m2)*mu^-2
- 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4*d
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
- 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
- 4/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
+ 4/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- 4/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
+ 2/3*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4
- 2*g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4
- 2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- 10/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 8/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 8/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 2/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 2*g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4
- 2*g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4
- 2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- 10/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 8/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 8/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 2/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 2*g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
- 2*g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
- 2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- 10/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 8/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 8/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 2/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- g2(m1,m2,beta,alpha)*p(m3)*p(m4)*mu^-2
+ g2(m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-2
- g2(m1,m3,beta,alpha)*p(m2)*p(m4)*mu^-2
+ g2(m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-2
- g2(m1,m4,beta,alpha)*p(m2)*p(m3)*mu^-2
+ g2(m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-2
);

projtens^{T3}_19 = + ( 
+ g2(p,q,beta,alpha)*p(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
+ 2*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
- 1/2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
);

projtens^{T3}_20 = + ( 
+ g2(p,q,beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-6
+ g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-6
+ g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
- g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
);

projtens^{T3}_21 = + ( 
+ g2(p,q,beta,alpha)*p(m1)*p(m2)*q(m3)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m1)*p(m3)*q(m2)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m1)*p(m4)*q(m2)*q(m3)*mu^-6
- g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
- g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
- g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
- 3*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ 1/2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
+ g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
+ g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m3)*p(m4)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4
+ g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m2)*p(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4
+ g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m2)*p(m3)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
+ g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
);

projtens^{T3}_22 = + ( 
+ g2(p,q,beta,alpha)*p(m2)*p(m3)*p(m4)*q(m1)*mu^-6
- g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
- g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
- g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
- g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ 1/2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
+ g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
+ g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
);

projtens^{T3}_23 = + ( 
+ g2(p,q,beta,alpha)*p(m1)*p(m2)*p(m3)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m1)*p(m2)*p(m4)*q(m3)*mu^-6
+ g2(p,q,beta,alpha)*p(m1)*p(m3)*p(m4)*q(m2)*mu^-6
+ g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
+ 3*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
- 3/2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- 3/2*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- 3/2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 3/2*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- 3/2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- 3/2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m3)*p(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4
- g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
- g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m2)*p(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4
- g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
- g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m2)*p(m3)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
- g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
- g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
);

projtens^{T3}_24 = + ( 
+ g2(p,q,beta,alpha)*p(m1)*p(m2)*p(m3)*p(m4)*mu^-6
- g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
- 1/2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m3)*p(m4)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m2)*p(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m2)*p(m3)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
);

projtens^{T3}_25 = + ( 
+ 2*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
+ 2*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
+ g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
+ 2*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
+ g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
+ 3*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ 3/2*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
+ g2(p,q,beta,alpha)*d_(m2,m3)*p(m4)*q(m1)*mu^-4
+ 1/2*g2(p,q,beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m2,m4)*p(m3)*q(m1)*mu^-4
+ 1/2*g2(p,q,beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-4
+ g2(p,q,beta,alpha)*d_(m3,m4)*p(m2)*q(m1)*mu^-4
+ 1/2*g2(p,q,beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-4
- g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
- g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
- g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
- g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
);

projtens^{T3}_26 = + ( 
- 2*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6
- g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
- 2*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6
- g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
- 2*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6
- g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
- 3*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
- 3/2*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
+ g2(p,q,beta,alpha)*d_(m2,m3)*p(m1)*q(m4)*mu^-4
+ 1/2*g2(p,q,beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m2,m4)*p(m1)*q(m3)*mu^-4
+ 1/2*g2(p,q,beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-4
+ g2(p,q,beta,alpha)*d_(m3,m4)*p(m1)*q(m2)*mu^-4
+ 1/2*g2(p,q,beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-4
+ 2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
+ g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4*d
+ g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4*d
+ g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4*d
+ g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
+ g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
+ g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
+ g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4*d
+ g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4*d
+ g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4*d
+ g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
+ g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
+ g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
+ g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4*d
+ g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4*d
+ g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4*d
+ g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
+ g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
+ g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
);

projtens^{T3}_27 = + ( 
+ g2(p,q,beta,alpha)*d_(m2,m3)*p(m1)*p(m4)*mu^-4
- g2(p,q,beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m2,m4)*p(m1)*p(m3)*mu^-4
- g2(p,q,beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-4
+ g2(p,q,beta,alpha)*d_(m3,m4)*p(m1)*p(m2)*mu^-4
- g2(p,q,beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-4
+ g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
- 1/2*g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
+ 1/2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
+ g2(q,m2,beta,alpha)*p(m1)*p(m3)*p(m4)*mu^-4
+ 1/2*g2(q,m2,beta,alpha)*p(m1)*p(m3)*p(m4)*mu^-4*d
- g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4*d
- g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/2*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
+ g2(q,m3,beta,alpha)*p(m1)*p(m2)*p(m4)*mu^-4
+ 1/2*g2(q,m3,beta,alpha)*p(m1)*p(m2)*p(m4)*mu^-4*d
- g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4*d
- g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/2*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
+ g2(q,m4,beta,alpha)*p(m1)*p(m2)*p(m3)*mu^-4
+ 1/2*g2(q,m4,beta,alpha)*p(m1)*p(m2)*p(m3)*mu^-4*d
- g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4*d
- g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 1/2*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
);

projtens^{T3}_28 = + ( 
+ 2/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
+ 2/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
+ 2/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
+ 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ 2*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
+ g2(p,q,beta,alpha)*d_(m1,m2)*q(m3)*q(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m1,m3)*q(m2)*q(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m1,m4)*q(m2)*q(m3)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 2/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- 1/2*g2(q,m2,beta,alpha)*d_(m1,m3)*p(m4)*mu^-2
- 1/2*g2(q,m2,beta,alpha)*d_(m1,m4)*p(m3)*mu^-2
- g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- 1/2*g2(q,m3,beta,alpha)*d_(m1,m2)*p(m4)*mu^-2
- 1/2*g2(q,m3,beta,alpha)*d_(m1,m4)*p(m2)*mu^-2
- g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- 1/2*g2(q,m4,beta,alpha)*d_(m1,m2)*p(m3)*mu^-2
- 1/2*g2(q,m4,beta,alpha)*d_(m1,m3)*p(m2)*mu^-2
);

projtens^{T3}_29 = + ( 
- 2/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
- 2/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
- 2/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
- 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
- 2*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
+ g2(p,q,beta,alpha)*d_(m1,m2)*p(m3)*q(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m1,m2)*p(m4)*q(m3)*mu^-4
+ g2(p,q,beta,alpha)*d_(m1,m3)*p(m2)*q(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m1,m3)*p(m4)*q(m2)*mu^-4
+ g2(p,q,beta,alpha)*d_(m1,m4)*p(m2)*q(m3)*mu^-4
+ g2(p,q,beta,alpha)*d_(m1,m4)*p(m3)*q(m2)*mu^-4
+ g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4
+ 5/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
+ g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4
+ 5/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 5/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
+ g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4
+ 5/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 5/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
+ 2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 5/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
+ g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
+ g2(q,m2,beta,alpha)*p(m1)*p(m3)*q(m4)*mu^-4
+ g2(q,m2,beta,alpha)*p(m1)*p(m4)*q(m3)*mu^-4
+ 2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
+ g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4
+ 1/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
+ 2*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
+ 2*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
+ g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
+ 1/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
+ 1/2*g2(q,m2,beta,alpha)*d_(m1,m3)*p(m4)*mu^-2
+ 1/2*g2(q,m2,beta,alpha)*d_(m1,m4)*p(m3)*mu^-2
+ g2(q,m3,beta,alpha)*p(m1)*p(m2)*q(m4)*mu^-4
+ g2(q,m3,beta,alpha)*p(m1)*p(m4)*q(m2)*mu^-4
+ 2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
+ g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4
+ 1/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
+ 2*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
+ 2*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
+ g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
+ 1/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
+ 1/2*g2(q,m3,beta,alpha)*d_(m1,m2)*p(m4)*mu^-2
+ 1/2*g2(q,m3,beta,alpha)*d_(m1,m4)*p(m2)*mu^-2
+ g2(q,m4,beta,alpha)*p(m1)*p(m2)*q(m3)*mu^-4
+ g2(q,m4,beta,alpha)*p(m1)*p(m3)*q(m2)*mu^-4
+ 2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
+ g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4
+ 1/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
+ 2*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
+ 2*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
+ g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
+ 1/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
+ 1/2*g2(q,m4,beta,alpha)*d_(m1,m2)*p(m3)*mu^-2
+ 1/2*g2(q,m4,beta,alpha)*d_(m1,m3)*p(m2)*mu^-2
);

projtens^{T3}_30 = + ( 
+ 2/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
+ 2/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
+ 2/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
+ 4*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6
+ 2*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
+ g2(p,q,beta,alpha)*d_(m1,m2)*p(m3)*p(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m1,m3)*p(m2)*p(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m1,m4)*p(m2)*p(m3)*mu^-4
+ g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4
+ g2(q,m1,beta,alpha)*p(m2)*p(m3)*p(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
- 2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
- 5/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
- 2/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
- 2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
- 5/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
- 2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
- 5/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
- 2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
- g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
+ g2(q,m2,beta,alpha)*p(m1)*p(m3)*p(m4)*mu^-4
- 2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
- 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
- 2*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
- 1/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
- 1/2*g2(q,m2,beta,alpha)*d_(m1,m3)*p(m4)*mu^-2
- 1/2*g2(q,m2,beta,alpha)*d_(m1,m4)*p(m3)*mu^-2
+ g2(q,m3,beta,alpha)*p(m1)*p(m2)*p(m4)*mu^-4
- 2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
- 2*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
- 2*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
- 2*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
- 1/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
- 1/2*g2(q,m3,beta,alpha)*d_(m1,m2)*p(m4)*mu^-2
- 1/2*g2(q,m3,beta,alpha)*d_(m1,m4)*p(m2)*mu^-2
+ g2(q,m4,beta,alpha)*p(m1)*p(m2)*p(m3)*mu^-4
- 2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
- 2*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
- 2*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
- 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
- 2*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
- 1/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
- 1/2*g2(q,m4,beta,alpha)*d_(m1,m2)*p(m3)*mu^-2
- 1/2*g2(q,m4,beta,alpha)*d_(m1,m3)*p(m2)*mu^-2
);

projtens^{T3}_31 = + ( 
- 4/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d
- 2/3*g2(p,q,beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-6*d^2
- 4/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d
- 2/3*g2(p,q,beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-6*d^2
- 4/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d
- 2/3*g2(p,q,beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-6*d^2
- 2*g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d
- g2(p,q,beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-6*d^2
+ g2(p,q,beta,alpha)*d_(m1,m2)*d_(m3,m4)*mu^-2
+ g2(p,q,beta,alpha)*d_(m1,m3)*d_(m2,m4)*mu^-2
+ g2(p,q,beta,alpha)*d_(m1,m4)*d_(m2,m3)*mu^-2
+ 2*g2(p,q,beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-4
+ g2(p,q,beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-4*d
+ 2*g2(p,q,beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-4
+ g2(p,q,beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-4*d
+ 2*g2(p,q,beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-4
+ g2(p,q,beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-4*d
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m3)*q(m4)*mu^-4*d^2
+ 4/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*p(m4)*q(m3)*mu^-4*d^2
+ 2*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4
+ 7/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m2)*q(m3)*q(m4)*mu^-4*d^2
+ 4/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m3)*p(m4)*q(m2)*mu^-4*d^2
+ 2*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4
+ 7/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m3)*q(m2)*q(m4)*mu^-4*d^2
+ 2*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4
+ 7/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d
+ 2/3*g2(q,m1,beta,alpha)*p(m4)*q(m2)*q(m3)*mu^-4*d^2
+ 2*g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4
+ g2(q,m1,beta,alpha)*q(m2)*q(m3)*q(m4)*mu^-4*d
+ 2*g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4
+ g2(q,m2,beta,alpha)*p(m1)*q(m3)*q(m4)*mu^-4*d
+ 2/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d
+ 1/3*g2(q,m2,beta,alpha)*p(m3)*p(m4)*q(m1)*mu^-4*d^2
+ 2*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4
+ 7/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d
+ 2/3*g2(q,m2,beta,alpha)*p(m3)*q(m1)*q(m4)*mu^-4*d^2
+ 2*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4
+ 7/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d
+ 2/3*g2(q,m2,beta,alpha)*p(m4)*q(m1)*q(m3)*mu^-4*d^2
+ 2*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4
+ 5/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d
+ 1/3*g2(q,m2,beta,alpha)*q(m1)*q(m3)*q(m4)*mu^-4*d^2
+ g2(q,m2,beta,alpha)*d_(m1,m3)*p(m4)*mu^-2
+ 1/2*g2(q,m2,beta,alpha)*d_(m1,m3)*p(m4)*mu^-2*d
+ g2(q,m2,beta,alpha)*d_(m1,m4)*p(m3)*mu^-2
+ 1/2*g2(q,m2,beta,alpha)*d_(m1,m4)*p(m3)*mu^-2*d
+ 2*g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4
+ g2(q,m3,beta,alpha)*p(m1)*q(m2)*q(m4)*mu^-4*d
+ 2/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d
+ 1/3*g2(q,m3,beta,alpha)*p(m2)*p(m4)*q(m1)*mu^-4*d^2
+ 2*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4
+ 7/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d
+ 2/3*g2(q,m3,beta,alpha)*p(m2)*q(m1)*q(m4)*mu^-4*d^2
+ 2*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4
+ 7/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d
+ 2/3*g2(q,m3,beta,alpha)*p(m4)*q(m1)*q(m2)*mu^-4*d^2
+ 2*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4
+ 5/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d
+ 1/3*g2(q,m3,beta,alpha)*q(m1)*q(m2)*q(m4)*mu^-4*d^2
+ g2(q,m3,beta,alpha)*d_(m1,m2)*p(m4)*mu^-2
+ 1/2*g2(q,m3,beta,alpha)*d_(m1,m2)*p(m4)*mu^-2*d
+ g2(q,m3,beta,alpha)*d_(m1,m4)*p(m2)*mu^-2
+ 1/2*g2(q,m3,beta,alpha)*d_(m1,m4)*p(m2)*mu^-2*d
+ 2*g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4
+ g2(q,m4,beta,alpha)*p(m1)*q(m2)*q(m3)*mu^-4*d
+ 2/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d
+ 1/3*g2(q,m4,beta,alpha)*p(m2)*p(m3)*q(m1)*mu^-4*d^2
+ 2*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4
+ 7/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d
+ 2/3*g2(q,m4,beta,alpha)*p(m2)*q(m1)*q(m3)*mu^-4*d^2
+ 2*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4
+ 7/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d
+ 2/3*g2(q,m4,beta,alpha)*p(m3)*q(m1)*q(m2)*mu^-4*d^2
+ 2*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4
+ 5/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d
+ 1/3*g2(q,m4,beta,alpha)*q(m1)*q(m2)*q(m3)*mu^-4*d^2
+ g2(q,m4,beta,alpha)*d_(m1,m2)*p(m3)*mu^-2
+ 1/2*g2(q,m4,beta,alpha)*d_(m1,m2)*p(m3)*mu^-2*d
+ g2(q,m4,beta,alpha)*d_(m1,m3)*p(m2)*mu^-2
+ 1/2*g2(q,m4,beta,alpha)*d_(m1,m3)*p(m2)*mu^-2*d
);

projtens^{T3}_32 = + ( 
+ g0(beta,alpha)*p(m1)*p(m2)*p(m3)*q(m4)*mu^-4
+ g0(beta,alpha)*p(m1)*p(m2)*p(m4)*q(m3)*mu^-4
+ g0(beta,alpha)*p(m1)*p(m2)*q(m3)*q(m4)*mu^-4
+ g0(beta,alpha)*p(m1)*p(m3)*p(m4)*q(m2)*mu^-4
+ g0(beta,alpha)*p(m1)*p(m3)*q(m2)*q(m4)*mu^-4
+ g0(beta,alpha)*p(m1)*p(m4)*q(m2)*q(m3)*mu^-4
+ g0(beta,alpha)*p(m2)*p(m3)*p(m4)*q(m1)*mu^-4
+ g0(beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-4
+ g0(beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-4
+ g0(beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-4
- g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4
);

projtens^{T3}_33 = + ( 
+ g0(beta,alpha)*p(m1)*p(m2)*p(m3)*p(m4)*mu^-4
- g0(beta,alpha)*p(m1)*p(m2)*q(m3)*q(m4)*mu^-4
- g0(beta,alpha)*p(m1)*p(m3)*q(m2)*q(m4)*mu^-4
- g0(beta,alpha)*p(m1)*p(m4)*q(m2)*q(m3)*mu^-4
- g0(beta,alpha)*p(m1)*q(m2)*q(m3)*q(m4)*mu^-4
- g0(beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-4
- g0(beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-4
- g0(beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-4
- g0(beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-4
- g0(beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-4
- g0(beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-4
);

projtens^{T3}_34 = + ( 
+ 4/3*g0(beta,alpha)*p(m2)*p(m3)*p(m4)*q(m1)*mu^-4
+ 4/3*g0(beta,alpha)*p(m2)*p(m3)*p(m4)*q(m1)*mu^-4*d
+ 2/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-4
+ 2/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-4*d
+ 2/3*g0(beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-4
+ 2/3*g0(beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-4*d
+ 4/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-4
+ 1/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-4*d
+ 2/3*g0(beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-4
+ 2/3*g0(beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-4*d
+ 4/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-4
+ 1/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-4*d
+ 4/3*g0(beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-4
+ 1/3*g0(beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-4*d
+ 5/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4
+ 1/6*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4*d
+ g0(beta,alpha)*d_(m2,m3)*p(m4)*q(m1)*mu^-2
+ 1/2*g0(beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m2,m4)*p(m3)*q(m1)*mu^-2
+ 1/2*g0(beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m3,m4)*p(m2)*q(m1)*mu^-2
+ 1/2*g0(beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-2
);

projtens^{T3}_35 = + ( 
+ 2*g0(beta,alpha)*p(m1)*q(m2)*q(m3)*q(m4)*mu^-4
+ g0(beta,alpha)*p(m1)*q(m2)*q(m3)*q(m4)*mu^-4*d
- 4/3*g0(beta,alpha)*p(m2)*p(m3)*p(m4)*q(m1)*mu^-4
- 2/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-4
- 2/3*g0(beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-4
+ 2/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-4
- 2/3*g0(beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-4
+ 2/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-4
+ 2/3*g0(beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-4
+ 7/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4
+ 1/2*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4*d
+ g0(beta,alpha)*d_(m2,m3)*p(m1)*q(m4)*mu^-2
+ 1/2*g0(beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m2,m4)*p(m1)*q(m3)*mu^-2
+ 1/2*g0(beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m3,m4)*p(m1)*q(m2)*mu^-2
+ 1/2*g0(beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-2
);

projtens^{T3}_36 = + ( 
+ 2*g0(beta,alpha)*p(m1)*p(m2)*q(m3)*q(m4)*mu^-4
+ g0(beta,alpha)*p(m1)*p(m2)*q(m3)*q(m4)*mu^-4*d
+ 2*g0(beta,alpha)*p(m1)*p(m3)*q(m2)*q(m4)*mu^-4
+ g0(beta,alpha)*p(m1)*p(m3)*q(m2)*q(m4)*mu^-4*d
+ 2*g0(beta,alpha)*p(m1)*p(m4)*q(m2)*q(m3)*mu^-4
+ g0(beta,alpha)*p(m1)*p(m4)*q(m2)*q(m3)*mu^-4*d
+ 2*g0(beta,alpha)*p(m1)*q(m2)*q(m3)*q(m4)*mu^-4
+ g0(beta,alpha)*p(m1)*q(m2)*q(m3)*q(m4)*mu^-4*d
- 2/3*g0(beta,alpha)*p(m2)*p(m3)*p(m4)*q(m1)*mu^-4*d
+ 2*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-4
- 1/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-4*d
+ 2*g0(beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-4
- 1/3*g0(beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-4*d
+ 2*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-4
+ 1/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-4*d
+ 2*g0(beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-4
- 1/3*g0(beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-4*d
+ 2*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-4
+ 1/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-4*d
+ 2*g0(beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-4
+ 1/3*g0(beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-4*d
- 2*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4
- 1/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4*d
+ g0(beta,alpha)*d_(m2,m3)*p(m1)*p(m4)*mu^-2
- g0(beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m2,m4)*p(m1)*p(m3)*mu^-2
- g0(beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m3,m4)*p(m1)*p(m2)*mu^-2
- g0(beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-2
);

projtens^{T3}_37 = + ( 
+ 2*g0(beta,alpha)*p(m1)*q(m2)*q(m3)*q(m4)*mu^-4
- 4/3*g0(beta,alpha)*p(m2)*p(m3)*p(m4)*q(m1)*mu^-4*d
- 2/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-4*d
- 2/3*g0(beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-4*d
+ 2*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-4
+ 2/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-4*d
- 2/3*g0(beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-4*d
+ 2*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-4
+ 2/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-4*d
+ 2*g0(beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-4
+ 2/3*g0(beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-4*d
+ 4*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4
+ 4/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4*d
+ g0(beta,alpha)*d_(m1,m2)*p(m3)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m1,m2)*p(m4)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m1,m2)*q(m3)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m1,m3)*p(m2)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m1,m3)*p(m4)*q(m2)*mu^-2
+ g0(beta,alpha)*d_(m1,m3)*q(m2)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m1,m4)*p(m2)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m1,m4)*p(m3)*q(m2)*mu^-2
+ g0(beta,alpha)*d_(m1,m4)*q(m2)*q(m3)*mu^-2
);

projtens^{T3}_38 = + ( 
+ 2*g0(beta,alpha)*p(m1)*p(m2)*q(m3)*q(m4)*mu^-4
+ 2*g0(beta,alpha)*p(m1)*p(m3)*q(m2)*q(m4)*mu^-4
+ 2*g0(beta,alpha)*p(m1)*p(m4)*q(m2)*q(m3)*mu^-4
+ 2*g0(beta,alpha)*p(m1)*q(m2)*q(m3)*q(m4)*mu^-4
+ 2/3*g0(beta,alpha)*p(m2)*p(m3)*p(m4)*q(m1)*mu^-4*d
+ 2*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-4
+ 4/3*g0(beta,alpha)*p(m2)*p(m3)*q(m1)*q(m4)*mu^-4*d
+ 2*g0(beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-4
+ 4/3*g0(beta,alpha)*p(m2)*p(m4)*q(m1)*q(m3)*mu^-4*d
+ 2*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-4
+ 2/3*g0(beta,alpha)*p(m2)*q(m1)*q(m3)*q(m4)*mu^-4*d
+ 2*g0(beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-4
+ 4/3*g0(beta,alpha)*p(m3)*p(m4)*q(m1)*q(m2)*mu^-4*d
+ 2*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-4
+ 2/3*g0(beta,alpha)*p(m3)*q(m1)*q(m2)*q(m4)*mu^-4*d
+ 2*g0(beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-4
+ 2/3*g0(beta,alpha)*p(m4)*q(m1)*q(m2)*q(m3)*mu^-4*d
- 2*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4
- 2/3*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4*d
+ g0(beta,alpha)*d_(m1,m2)*p(m3)*p(m4)*mu^-2
- g0(beta,alpha)*d_(m1,m2)*q(m3)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m1,m3)*p(m2)*p(m4)*mu^-2
- g0(beta,alpha)*d_(m1,m3)*q(m2)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m1,m4)*p(m2)*p(m3)*mu^-2
- g0(beta,alpha)*d_(m1,m4)*q(m2)*q(m3)*mu^-2
);

projtens^{T3}_39 = + ( 
+ 8*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4
+ 6*g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4*d
+ g0(beta,alpha)*q(m1)*q(m2)*q(m3)*q(m4)*mu^-4*d^2
+ g0(beta,alpha)*d_(m1,m2)*d_(m3,m4)
+ 2*g0(beta,alpha)*d_(m1,m2)*q(m3)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m1,m2)*q(m3)*q(m4)*mu^-2*d
+ g0(beta,alpha)*d_(m1,m3)*d_(m2,m4)
+ 2*g0(beta,alpha)*d_(m1,m3)*q(m2)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m1,m3)*q(m2)*q(m4)*mu^-2*d
+ g0(beta,alpha)*d_(m1,m4)*d_(m2,m3)
+ 2*g0(beta,alpha)*d_(m1,m4)*q(m2)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m1,m4)*q(m2)*q(m3)*mu^-2*d
+ 2*g0(beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-2
+ g0(beta,alpha)*d_(m2,m3)*q(m1)*q(m4)*mu^-2*d
+ 2*g0(beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-2
+ g0(beta,alpha)*d_(m2,m4)*q(m1)*q(m3)*mu^-2*d
+ 2*g0(beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-2
+ g0(beta,alpha)*d_(m3,m4)*q(m1)*q(m2)*mu^-2*d
);

projtens^{T3}_40 = + ( 
+ g4(p,q,m1,m2,beta,alpha)*p(m3)*q(m4)*mu^-4
+ g4(p,q,m1,m2,beta,alpha)*p(m4)*q(m3)*mu^-4
+ g4(p,q,m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-4
+ g4(p,q,m1,m3,beta,alpha)*p(m2)*q(m4)*mu^-4
+ g4(p,q,m1,m3,beta,alpha)*p(m4)*q(m2)*mu^-4
+ g4(p,q,m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-4
+ g4(p,q,m1,m4,beta,alpha)*p(m2)*q(m3)*mu^-4
+ g4(p,q,m1,m4,beta,alpha)*p(m3)*q(m2)*mu^-4
+ g4(p,q,m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-4
);

projtens^{T3}_41 = + ( 
+ g4(p,q,m1,m2,beta,alpha)*p(m3)*p(m4)*mu^-4
- g4(p,q,m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-4
+ g4(p,q,m1,m3,beta,alpha)*p(m2)*p(m4)*mu^-4
- g4(p,q,m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-4
+ g4(p,q,m1,m4,beta,alpha)*p(m2)*p(m3)*mu^-4
- g4(p,q,m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-4
);

projtens^{T3}_42 = + ( 
+ 2*g4(p,q,m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-4
+ g4(p,q,m1,m2,beta,alpha)*q(m3)*q(m4)*mu^-4*d
+ g4(p,q,m1,m2,beta,alpha)*d_(m3,m4)*mu^-2
+ 2*g4(p,q,m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-4
+ g4(p,q,m1,m3,beta,alpha)*q(m2)*q(m4)*mu^-4*d
+ g4(p,q,m1,m3,beta,alpha)*d_(m2,m4)*mu^-2
+ 2*g4(p,q,m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-4
+ g4(p,q,m1,m4,beta,alpha)*q(m2)*q(m3)*mu^-4*d
+ g4(p,q,m1,m4,beta,alpha)*d_(m2,m3)*mu^-2
);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                    Projection matrices for transversity 2

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


M^{T2}_2(1,1) := 1/(6*(d - 2)*(d - 3));

 
M^{T2}_2(1,2) := 1/(12*(d - 2)*(d - 3));

 
M^{T2}_2(1,3) := 0;

 
M^{T2}_2(1,4) := 0;

 
M^{T2}_2(1,5) := 0;

 
M^{T2}_2(1,6) := 0;

 
M^{T2}_2(1,7) := 0;

 
M^{T2}_2(1,8) := 0;

 
M^{T2}_2(1,9) := 0;

 
M^{T2}_2(1,10) := 0;

 
M^{T2}_2(1,11) := 0;

 
M^{T2}_2(1,12) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(1,13) := ( - 4)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(1,14) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(1,15) := ( - 1)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(1,16) := 0;

 
M^{T2}_2(1,17) := 4/(9*(d - 2)*(d - 3));

 
M^{T2}_2(1,18) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(1,19) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(1,20) := 5/(18*(d - 2)*(d - 3));

 
M^{T2}_2(1,21) := ( - 2)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(1,22) := ( - 1)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(2,1) := 1/(12*(d - 2)*(d - 3));

 
M^{T2}_2(2,2) := 1/(6*(d - 2)*(d - 3));

 
M^{T2}_2(2,3) := 0;

 
M^{T2}_2(2,4) := 0;

 
M^{T2}_2(2,5) := 0;

 
M^{T2}_2(2,6) := 0;

 
M^{T2}_2(2,7) := 0;

 
M^{T2}_2(2,8) := 0;

 
M^{T2}_2(2,9) := 0;

 
M^{T2}_2(2,10) := 0;

 
M^{T2}_2(2,11) := 0;

 
M^{T2}_2(2,12) := 1/(9*(d - 2)*(d - 3));

 
M^{T2}_2(2,13) := ( - 2)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(2,14) := 4/(9*(d - 2)*(d - 3));

 
M^{T2}_2(2,15) := ( - 2)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(2,16) := 0;

 
M^{T2}_2(2,17) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(2,18) := 5/(18*(d - 2)*(d - 3));

 
M^{T2}_2(2,19) := 1/(9*(d - 2)*(d - 3));

 
M^{T2}_2(2,20) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(2,21) := ( - 1)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(2,22) := ( - 2)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(3,1) := 0;

 
M^{T2}_2(3,2) := 0;

 
M^{T2}_2(3,3) := (2*(d^2 + 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,4) := (d^2 + 1)/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,5) := ( - 2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,6) := ( - (2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,7) := 0;

 
M^{T2}_2(3,8) := ( - 2*(d^2 + 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,9) := 0;

 
M^{T2}_2(3,10) := (2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,11) := 0;

 
M^{T2}_2(3,12) := 4/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,13) := ( - 4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,14) := 4/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,15) := ( - 2)/(9*(d - 3)*d);

 
M^{T2}_2(3,16) := ( - 4)/(9*(d - 2)*d);

 
M^{T2}_2(3,17) := (4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,18) := (2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,19) := (2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,20) := (d - 1)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,21) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(3,22) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,1) := 0;

 
M^{T2}_2(4,2) := 0;

 
M^{T2}_2(4,3) := (d^2 + 1)/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,4) := (2*(d^2 + 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,5) := ( - (2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,6) := ( - 2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,7) := (2*(d^2 + 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,8) := 0;

 
M^{T2}_2(4,9) := ( - 2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,10) := 0;

 
M^{T2}_2(4,11) := 4/(9*(d - 2)*d);

 
M^{T2}_2(4,12) := 2/(9*(d - 3)*d);

 
M^{T2}_2(4,13) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,14) := (4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,15) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,16) := 0;

 
M^{T2}_2(4,17) := (2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,18) := (d - 1)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,19) := (4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,20) := (2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,21) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(4,22) := ( - 1)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,1) := 0;

 
M^{T2}_2(5,2) := 0;

 
M^{T2}_2(5,3) := ( - 2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,4) := ( - (2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,5) := (d^2 - 2*d + 2)/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,6) := (d^2 - 2*d + 2)/(6*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,7) := 0;

 
M^{T2}_2(5,8) := (2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,9) := 0;

 
M^{T2}_2(5,10) := ( - (d^2 - 2*d + 2))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,11) := 0;

 
M^{T2}_2(5,12) := ( - 2)/(9*(d - 3)*d);

 
M^{T2}_2(5,13) := 4/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,14) := ( - 2)/(9*(d - 3)*d);

 
M^{T2}_2(5,15) := ( - (d - 4))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,16) := ( - 4)/(9*(d - 2)*d);

 
M^{T2}_2(5,17) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,18) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,19) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,20) := ( - 1)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(5,21) := 2/(9*(d - 3)*d);

 
M^{T2}_2(5,22) := 1/(9*(d - 3)*d);

 
M^{T2}_2(6,1) := 0;

 
M^{T2}_2(6,2) := 0;

 
M^{T2}_2(6,3) := ( - (2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,4) := ( - 2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,5) := (d^2 - 2*d + 2)/(6*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,6) := (d^2 - 2*d + 2)/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,7) := ( - 2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,8) := 0;

 
M^{T2}_2(6,9) := (d^2 - 2*d + 2)/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,10) := 0;

 
M^{T2}_2(6,11) := 4/(9*(d - 2)*d);

 
M^{T2}_2(6,12) := (d - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,13) := 2/(9*(d - 3)*d);

 
M^{T2}_2(6,14) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,15) := 2/(9*(d - 3)*d);

 
M^{T2}_2(6,16) := 0;

 
M^{T2}_2(6,17) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,18) := ( - 1)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,19) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,20) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(6,21) := 1/(9*(d - 3)*d);

 
M^{T2}_2(6,22) := 1/(18*(d - 3)*d);

 
M^{T2}_2(7,1) := 0;

 
M^{T2}_2(7,2) := 0;

 
M^{T2}_2(7,3) := 0;

 
M^{T2}_2(7,4) := (2*(d^2 + 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(7,5) := 0;

 
M^{T2}_2(7,6) := ( - 2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(7,7) := (8*(d^2 - d - 1))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(7,8) := (4*(d^2 - d - 1))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(7,9) := (4*(d^2 - 4*d - 2))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(7,10) := (2*(d^2 - 4*d - 2))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(7,11) := (16*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(7,12) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(7,13) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(7,14) := (8*(2*d^2 - 4*d - 3))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(7,15) := (4*(d^2 - 2*d - 6))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(7,16) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(7,17) := 0;

 
M^{T2}_2(7,18) := 0;

 
M^{T2}_2(7,19) := (4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(7,20) := (2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(7,21) := 0;

 
M^{T2}_2(7,22) := 0;

 
M^{T2}_2(8,1) := 0;

 
M^{T2}_2(8,2) := 0;

 
M^{T2}_2(8,3) := ( - 2*(d^2 + 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,4) := 0;

 
M^{T2}_2(8,5) := (2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,6) := 0;

 
M^{T2}_2(8,7) := (4*(d^2 - d - 1))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,8) := (8*(d^2 - d - 1))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,9) := (2*(d^2 - 4*d - 2))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,10) := (4*(d^2 - 4*d - 2))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,11) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(8,12) := (4*(d^2 - 2*d - 6))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,13) := (8*(2*d^2 - 4*d - 3))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,14) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(8,15) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(8,16) := (16*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(8,17) := ( - 4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,18) := ( - 2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,19) := 0;

 
M^{T2}_2(8,20) := 0;

 
M^{T2}_2(8,21) := 4/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(8,22) := 2/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,1) := 0;

 
M^{T2}_2(9,2) := 0;

 
M^{T2}_2(9,3) := 0;

 
M^{T2}_2(9,4) := ( - 2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,5) := 0;

 
M^{T2}_2(9,6) := (d^2 - 2*d + 2)/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,7) := (4*(d^2 - 4*d - 2))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,8) := (2*(d^2 - 4*d - 2))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,9) := (2*(3*d^2 - 6*d - 4))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,10) := (3*d^2 - 6*d - 4)/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,11) := (16*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(9,12) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(9,13) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(9,14) := (4*(d^2 - 2*d - 6))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,15) := (2*(5*d^2 - 10*d - 12))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,16) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(9,17) := 0;

 
M^{T2}_2(9,18) := 0;

 
M^{T2}_2(9,19) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,20) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(9,21) := 0;

 
M^{T2}_2(9,22) := 0;

 
M^{T2}_2(10,1) := 0;

 
M^{T2}_2(10,2) := 0;

 
M^{T2}_2(10,3) := (2*(2*d - 1))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(10,4) := 0;

 
M^{T2}_2(10,5) := ( - (d^2 - 2*d + 2))/(3*(d + 2)*(d - 1)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(10,6) := 0;

 
M^{T2}_2(10,7) := (2*(d^2 - 4*d - 2))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(10,8) := (4*(d^2 - 4*d - 2))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(10,9) := (3*d^2 - 6*d - 4)/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(10,10) := (2*(3*d^2 - 6*d - 4))/(9*(d + 2)*(d - 2)*(d - 3)*d);

 
M^{T2}_2(10,11) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(10,12) := (2*(5*d^2 - 10*d - 12))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(10,13) := (4*(d^2 - 2*d - 6))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(10,14) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(10,15) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(10,16) := (16*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(10,17) := 4/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(10,18) := 2/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(10,19) := 0;

 
M^{T2}_2(10,20) := 0;

 
M^{T2}_2(10,21) := ( - 2)/(9*(d - 3)*d);

 
M^{T2}_2(10,22) := ( - 1)/(9*(d - 3)*d);

 
M^{T2}_2(11,1) := 0;

 
M^{T2}_2(11,2) := 0;

 
M^{T2}_2(11,3) := 0;

 
M^{T2}_2(11,4) := 4/(9*(d - 2)*d);

 
M^{T2}_2(11,5) := 0;

 
M^{T2}_2(11,6) := 4/(9*(d - 2)*d);

 
M^{T2}_2(11,7) := (16*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(11,8) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(11,9) := (16*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(11,10) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(11,11) := (64*(d + 3)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(11,12) := (32*(d + 3)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(11,13) := (32*(d + 3)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(11,14) := (16*(d + 6)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(11,15) := (16*(d + 6)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(11,16) := (8*(d + 12)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(11,17) := 0;

 
M^{T2}_2(11,18) := 0;

 
M^{T2}_2(11,19) := (16*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(11,20) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(11,21) := 0;

 
M^{T2}_2(11,22) := 0;

 
M^{T2}_2(12,1) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(12,2) := 1/(9*(d - 2)*(d - 3));

 
M^{T2}_2(12,3) := 4/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(12,4) := 2/(9*(d - 3)*d);

 
M^{T2}_2(12,5) := ( - 2)/(9*(d - 3)*d);

 
M^{T2}_2(12,6) := (d - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(12,7) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(12,8) := (4*(d^2 - 2*d - 6))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(12,9) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(12,10) := (2*(5*d^2 - 10*d - 12))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(12,11) := (32*(d + 3)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(12,12) := (8*(5*d^2 - 6*d - 24)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(12,13) := (16*(d^2 - 12)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(12,14) := (8*(4*d^2 - 3*d - 24)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(12,15) := (4*(5*d^2 - 48)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(12,16) := (16*(d + 6)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(12,17) := (16*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(12,18) := (8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(12,19) := (8*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(12,20) := (2*(5*d + 2))/(27*(d - 3)*d);

 
M^{T2}_2(12,21) := ( - 8*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(12,22) := ( - 4*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(13,1) := ( - 4)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(13,2) := ( - 2)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(13,3) := ( - 4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,4) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,5) := 4/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,6) := 2/(9*(d - 3)*d);

 
M^{T2}_2(13,7) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(13,8) := (8*(2*d^2 - 4*d - 3))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,9) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(13,10) := (4*(d^2 - 2*d - 6))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,11) := (32*(d + 3)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(13,12) := (16*(d^2 - 12)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,13) := (32*(2*d^2 - 3*d - 6)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,14) := (8*(d^2 + 3*d - 24)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,15) := (8*(4*d^2 - 3*d - 24)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,16) := (16*(d + 6)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(13,17) := ( - 16*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,18) := ( - 8*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,19) := ( - 16*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,20) := ( - 4*(5*d + 2))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,21) := (16*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(13,22) := (8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,1) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(14,2) := 4/(9*(d - 2)*(d - 3));

 
M^{T2}_2(14,3) := 4/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,4) := (4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,5) := ( - 2)/(9*(d - 3)*d);

 
M^{T2}_2(14,6) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,7) := (8*(2*d^2 - 4*d - 3))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,8) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(14,9) := (4*(d^2 - 2*d - 6))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,10) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(14,11) := (16*(d + 6)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(14,12) := (8*(4*d^2 - 3*d - 24)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,13) := (8*(d^2 + 3*d - 24)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,14) := (32*(2*d^2 - 3*d - 6)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,15) := (16*(d^2 - 12)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,16) := (32*(d + 3)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(14,17) := (16*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,18) := (4*(5*d + 2))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,19) := (4*(d + 4)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,20) := (8*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(14,21) := ( - 8*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(14,22) := ( - 4*(4*d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(15,1) := ( - 1)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(15,2) := ( - 2)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(15,3) := ( - 2)/(9*(d - 3)*d);

 
M^{T2}_2(15,4) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,5) := ( - (d - 4))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,6) := 2/(9*(d - 3)*d);

 
M^{T2}_2(15,7) := (4*(d^2 - 2*d - 6))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,8) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(15,9) := (2*(5*d^2 - 10*d - 12))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,10) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(15,11) := (16*(d + 6)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(15,12) := (4*(5*d^2 - 48)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,13) := (8*(4*d^2 - 3*d - 24)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,14) := (16*(d^2 - 12)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,15) := (8*(5*d^2 - 6*d - 24)*(d + 1))/(81*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,16) := (32*(d + 3)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(15,17) := ( - 8*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(15,18) := ( - 2*(5*d + 2))/(27*(d - 3)*d);

 
M^{T2}_2(15,19) := ( - 4*(d + 4))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,20) := ( - 8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,21) := ( - 4*(d + 1)*(d - 4))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(15,22) := ( - 2*(d^2 - 6*d - 4))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(16,1) := 0;

 
M^{T2}_2(16,2) := 0;

 
M^{T2}_2(16,3) := ( - 4)/(9*(d - 2)*d);

 
M^{T2}_2(16,4) := 0;

 
M^{T2}_2(16,5) := ( - 4)/(9*(d - 2)*d);

 
M^{T2}_2(16,6) := 0;

 
M^{T2}_2(16,7) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(16,8) := (16*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(16,9) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(16,10) := (16*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(16,11) := (8*(d + 12)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(16,12) := (16*(d + 6)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(16,13) := (16*(d + 6)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(16,14) := (32*(d + 3)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(16,15) := (32*(d + 3)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(16,16) := (64*(d + 3)*(d + 1))/(81*(d - 2)*d);

 
M^{T2}_2(16,17) := ( - 4*(d + 4))/(27*(d - 2)*d);

 
M^{T2}_2(16,18) := ( - 8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(16,19) := 0;

 
M^{T2}_2(16,20) := 0;

 
M^{T2}_2(16,21) := ( - 4*(d + 4))/(27*(d - 2)*d);

 
M^{T2}_2(16,22) := ( - 8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(17,1) := 4/(9*(d - 2)*(d - 3));

 
M^{T2}_2(17,2) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(17,3) := (4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,4) := (2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,5) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,6) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,7) := 0;

 
M^{T2}_2(17,8) := ( - 4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,9) := 0;

 
M^{T2}_2(17,10) := 4/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,11) := 0;

 
M^{T2}_2(17,12) := (16*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,13) := ( - 16*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,14) := (16*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,15) := ( - 8*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(17,16) := ( - 4*(d + 4))/(27*(d - 2)*d);

 
M^{T2}_2(17,17) := (16*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,18) := (8*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,19) := (8*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,20) := (4*(d^2 + 3*d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,21) := ( - 16*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(17,22) := ( - 8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,1) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(18,2) := 5/(18*(d - 2)*(d - 3));

 
M^{T2}_2(18,3) := (2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,4) := (d - 1)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,5) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,6) := ( - 1)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,7) := 0;

 
M^{T2}_2(18,8) := ( - 2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,9) := 0;

 
M^{T2}_2(18,10) := 2/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,11) := 0;

 
M^{T2}_2(18,12) := (8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,13) := ( - 8*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,14) := (4*(5*d + 2))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,15) := ( - 2*(5*d + 2))/(27*(d - 3)*d);

 
M^{T2}_2(18,16) := ( - 8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(18,17) := (8*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,18) := (2*(5*d^2 - 6*d - 2))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,19) := (4*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,20) := (5*d^2 - 2)/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,21) := ( - 8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(18,22) := ( - 2*(5*d + 2))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,1) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(19,2) := 1/(9*(d - 2)*(d - 3));

 
M^{T2}_2(19,3) := (2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,4) := (4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,5) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,6) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,7) := (4*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,8) := 0;

 
M^{T2}_2(19,9) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,10) := 0;

 
M^{T2}_2(19,11) := (16*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(19,12) := (8*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(19,13) := ( - 16*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,14) := (4*(d + 4)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,15) := ( - 4*(d + 4))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,16) := 0;

 
M^{T2}_2(19,17) := (8*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,18) := (4*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,19) := (8*(2*d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(19,20) := (2*(4*d^2 - 3*d - 4))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,21) := ( - 8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(19,22) := ( - 4*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,1) := 5/(18*(d - 2)*(d - 3));

 
M^{T2}_2(20,2) := 2/(9*(d - 2)*(d - 3));

 
M^{T2}_2(20,3) := (d - 1)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,4) := (2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,5) := ( - 1)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,6) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,7) := (2*(d - 1))/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,8) := 0;

 
M^{T2}_2(20,9) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,10) := 0;

 
M^{T2}_2(20,11) := (8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(20,12) := (2*(5*d + 2))/(27*(d - 3)*d);

 
M^{T2}_2(20,13) := ( - 4*(5*d + 2))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,14) := (8*(d + 1)*(d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,15) := ( - 8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,16) := 0;

 
M^{T2}_2(20,17) := (4*(d^2 + 3*d - 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,18) := (5*d^2 - 2)/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,19) := (2*(4*d^2 - 3*d - 4))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,20) := (2*(5*d^2 - 6*d - 2))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,21) := ( - 2*(5*d + 2))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(20,22) := ( - 2*(4*d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(21,1) := ( - 2)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(21,2) := ( - 1)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(21,3) := ( - 4)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(21,4) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(21,5) := 2/(9*(d - 3)*d);

 
M^{T2}_2(21,6) := 1/(9*(d - 3)*d);

 
M^{T2}_2(21,7) := 0;

 
M^{T2}_2(21,8) := 4/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(21,9) := 0;

 
M^{T2}_2(21,10) := ( - 2)/(9*(d - 3)*d);

 
M^{T2}_2(21,11) := 0;

 
M^{T2}_2(21,12) := ( - 8*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(21,13) := (16*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(21,14) := ( - 8*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(21,15) := ( - 4*(d + 1)*(d - 4))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(21,16) := ( - 4*(d + 4))/(27*(d - 2)*d);

 
M^{T2}_2(21,17) := ( - 16*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(21,18) := ( - 8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(21,19) := ( - 8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(21,20) := ( - 2*(5*d + 2))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(21,21) := (8*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(21,22) := (4*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(22,1) := ( - 1)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(22,2) := ( - 2)/(9*(d - 2)*(d - 3));

 
M^{T2}_2(22,3) := ( - 2)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(22,4) := ( - 1)/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(22,5) := 1/(9*(d - 3)*d);

 
M^{T2}_2(22,6) := 1/(18*(d - 3)*d);

 
M^{T2}_2(22,7) := 0;

 
M^{T2}_2(22,8) := 2/(9*(d - 2)*(d - 3)*d);

 
M^{T2}_2(22,9) := 0;

 
M^{T2}_2(22,10) := ( - 1)/(9*(d - 3)*d);

 
M^{T2}_2(22,11) := 0;

 
M^{T2}_2(22,12) := ( - 4*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(22,13) := (8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(22,14) := ( - 4*(4*d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(22,15) := ( - 2*(d^2 - 6*d - 4))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(22,16) := ( - 8*(d + 1))/(27*(d - 2)*d);

 
M^{T2}_2(22,17) := ( - 8*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(22,18) := ( - 2*(5*d + 2))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(22,19) := ( - 4*(d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(22,20) := ( - 2*(4*d + 1))/(27*(d - 2)*(d - 3)*d);

 
M^{T2}_2(22,21) := (4*(d + 1))/(27*(d - 3)*d);

 
M^{T2}_2(22,22) := (2*(4*d + 1))/(27*(d - 3)*d);

 
M^{T2}_0(1,1) := ( - 2*d)/(3*(d + 2)*(d - 1)*(d - 2));

 
M^{T2}_0(1,2) := ( - d)/(3*(d + 2)*(d - 1)*(d - 2));

 
M^{T2}_0(1,3) := ( - 1)/(3*(d + 2)*(d - 1));

 
M^{T2}_0(1,4) := ( - 1)/(6*(d + 2)*(d - 1));

 
M^{T2}_0(1,5) := ( - 4)/(9*(d - 2));

 
M^{T2}_0(1,6) := ( - 2)/(9*(d - 2));

 
M^{T2}_0(2,1) := ( - d)/(3*(d + 2)*(d - 1)*(d - 2));

 
M^{T2}_0(2,2) := ( - 2*d)/(3*(d + 2)*(d - 1)*(d - 2));

 
M^{T2}_0(2,3) := ( - 1)/(6*(d + 2)*(d - 1));

 
M^{T2}_0(2,4) := ( - 1)/(3*(d + 2)*(d - 1));

 
M^{T2}_0(2,5) := ( - 2)/(9*(d - 2));

 
M^{T2}_0(2,6) := ( - 1)/(9*(d - 2));

 
M^{T2}_0(3,1) := ( - 1)/(3*(d + 2)*(d - 1));

 
M^{T2}_0(3,2) := ( - 1)/(6*(d + 2)*(d - 1));

 
M^{T2}_0(3,3) := ( - (3*d - 2))/(6*(d + 2)*(d - 1)*(d - 2));

 
M^{T2}_0(3,4) := ( - (3*d - 2))/(12*(d + 2)*(d - 1)*(d - 2));

 
M^{T2}_0(3,5) := ( - 4)/(9*(d - 2));

 
M^{T2}_0(3,6) := ( - 2)/(9*(d - 2));

 
M^{T2}_0(4,1) := ( - 1)/(6*(d + 2)*(d - 1));

 
M^{T2}_0(4,2) := ( - 1)/(3*(d + 2)*(d - 1));

 
M^{T2}_0(4,3) := ( - (3*d - 2))/(12*(d + 2)*(d - 1)*(d - 2));

 
M^{T2}_0(4,4) := ( - (3*d - 2))/(6*(d + 2)*(d - 1)*(d - 2));

 
M^{T2}_0(4,5) := ( - 2)/(9*(d - 2));

 
M^{T2}_0(4,6) := ( - 5)/(18*(d - 2));

 
M^{T2}_0(5,1) := ( - 4)/(9*(d - 2));

 
M^{T2}_0(5,2) := ( - 2)/(9*(d - 2));

 
M^{T2}_0(5,3) := ( - 4)/(9*(d - 2));

 
M^{T2}_0(5,4) := ( - 2)/(9*(d - 2));

 
M^{T2}_0(5,5) := ( - 16*(d + 1))/(27*(d - 2));

 
M^{T2}_0(5,6) := ( - 8*(d + 1))/(27*(d - 2));

 
M^{T2}_0(6,1) := ( - 2)/(9*(d - 2));

 
M^{T2}_0(6,2) := ( - 1)/(9*(d - 2));

 
M^{T2}_0(6,3) := ( - 2)/(9*(d - 2));

 
M^{T2}_0(6,4) := ( - 5)/(18*(d - 2));

 
M^{T2}_0(6,5) := ( - 8*(d + 1))/(27*(d - 2));

 
M^{T2}_0(6,6) := ( - 2*(5*d - 1))/(27*(d - 2));

 
M^{T2}_4(1,1) := ( - 2)/(9*(d - 2)*(d - 3));

 
M^{T2}_4(1,2) := ( - 1)/(9*(d - 2)*(d - 3));

 
M^{T2}_4(2,1) := ( - 1)/(9*(d - 2)*(d - 3));

 
M^{T2}_4(2,2) := ( - 2)/(9*(d - 2)*(d - 3));


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                    Projection matrices for transversity 3

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 
M^{T3}_2(1,1) := ( - 1)/(6*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,2) := 2/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(1,3) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(1,4) := ( - 2)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(1,5) := ( - 2)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(1,6) := ( - 2)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(1,7) := ( - 4)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(1,8) := 2/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,9) := ( - 2)/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,10) := 0;


M^{T3}_2(1,11) := 1/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,12) := ( - 1)/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,13) := 1/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,14) := ( - 1)/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,15) := 0;


M^{T3}_2(1,16) := 2/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,17) := ( - 2)/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,18) := 0;


M^{T3}_2(1,19) := ( - 4)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(1,20) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(1,21) := ( - 4)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(1,22) := 4/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(1,23) := ( - 4)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(1,24) := 0;


M^{T3}_2(1,25) := 2/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,26) := ( - 2)/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(1,27) := 0;


M^{T3}_2(1,28) := 0;


M^{T3}_2(1,29) := 0;


M^{T3}_2(1,30) := 0;


M^{T3}_2(1,31) := 0;


M^{T3}_2(2,1) := 2/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(2,2) := ( - 8*(5*d + 9))/(243*(d - 3)*d);


M^{T3}_2(2,3) := ( - 32*(d + 3))/(243*(d - 3)*d);


M^{T3}_2(2,4) := (16*(d + 6))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(2,5) := (8*(3*d + 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(2,6) := (32*(d + 2))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(2,7) := (32*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(2,8) := ( - 2*(d + 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(2,9) := 2/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(2,10) := ( - 5)/(81*(d - 3)*d);


M^{T3}_2(2,11) := ( - 4)/(81*(d - 3)*d);


M^{T3}_2(2,12) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(2,13) := ( - 4)/(81*(d - 3)*d);


M^{T3}_2(2,14) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(2,15) := ( - 10)/(81*(d - 3)*d);


M^{T3}_2(2,16) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(2,17) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(2,18) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(2,19) := (8*(4*d + 9))/(81*(d - 3)*d);


M^{T3}_2(2,20) := (16*(d^2 - 5*d - 18))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(2,21) := (16*(5*d + 9))/(243*(d - 3)*d);


M^{T3}_2(2,22) := ( - 32*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(2,23) := (32*(d + 3))/(243*(d - 3)*d);


M^{T3}_2(2,24) := 0;


M^{T3}_2(2,25) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(2,26) := 8/(81*(d - 3)*d);


M^{T3}_2(2,27) := 0;


M^{T3}_2(2,28) := 20/(81*(d - 3)*d);


M^{T3}_2(2,29) := 8/(81*(d - 3)*d);


M^{T3}_2(2,30) := 0;


M^{T3}_2(2,31) := 0;


M^{T3}_2(3,1) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(3,2) := ( - 32*(d + 3))/(243*(d - 3)*d);


M^{T3}_2(3,3) := ( - 64*(d + 3))/(243*(d - 3)*d);


M^{T3}_2(3,4) := (8*(d + 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(3,5) := (16*(d + 6))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(3,6) := (32*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(3,7) := (64*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(3,8) := ( - 4*(d + 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(3,9) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(3,10) := ( - 4)/(81*(d - 3)*d);


M^{T3}_2(3,11) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(3,12) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(3,13) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(3,14) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(3,15) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(3,16) := ( - 16)/(81*(d - 3)*d);


M^{T3}_2(3,17) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(3,18) := ( - 16)/(81*(d - 3)*d);


M^{T3}_2(3,19) := (16*(d + 6))/(81*(d - 3)*d);


M^{T3}_2(3,20) := (32*(d + 3)*(d - 5))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(3,21) := (64*(d + 3))/(243*(d - 3)*d);


M^{T3}_2(3,22) := ( - 64*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(3,23) := (64*(d + 3))/(243*(d - 3)*d);


M^{T3}_2(3,24) := 0;


M^{T3}_2(3,25) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(3,26) := 16/(81*(d - 3)*d);


M^{T3}_2(3,27) := 0;


M^{T3}_2(3,28) := 16/(81*(d - 3)*d);


M^{T3}_2(3,29) := 16/(81*(d - 3)*d);


M^{T3}_2(3,30) := 0;


M^{T3}_2(3,31) := 0;


M^{T3}_2(4,1) := ( - 2)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(4,2) := (16*(d + 6))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(4,3) := (8*(d + 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(4,4) := ( - 16*(4*d^2 + 3*d - 9))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(4,5) := ( - 16*(2*d^2 + 3*d - 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(4,6) := ( - 4*(4*d^2 + 21*d - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(4,7) := ( - 8*(d + 12))/(81*(d - 2)*(d - 3));


M^{T3}_2(4,8) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,9) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(4,10) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,11) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,12) := ( - 4)/(27*(d - 2)*(d - 3));


M^{T3}_2(4,13) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,14) := ( - 4*(4*d - 3))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,15) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,16) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,17) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(4,18) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,19) := ( - 32*(d + 3))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,20) := (16*(d + 6)*(d - 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(4,21) := ( - 32*(d + 6))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(4,22) := (8*(d + 12))/(81*(d - 2)*(d - 3));


M^{T3}_2(4,23) := ( - 8*(d + 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(4,24) := 0;


M^{T3}_2(4,25) := 8/(27*(d - 2)*(d - 3));


M^{T3}_2(4,26) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,27) := 0;


M^{T3}_2(4,28) := ( - 32)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,29) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(4,30) := 0;


M^{T3}_2(4,31) := 0;


M^{T3}_2(5,1) := ( - 2)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(5,2) := (8*(3*d + 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(5,3) := (16*(d + 6))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(5,4) := ( - 16*(2*d^2 + 3*d - 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(5,5) := ( - 8*(4*d^2 + 3*d - 2))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(5,6) := ( - 8*(3*d^2 + 6*d - 2))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(5,7) := ( - 16*(d + 6))/(81*(d - 2)*(d - 3));


M^{T3}_2(5,8) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,9) := ( - 4*(d + 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,10) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,11) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,12) := ( - 4)/(27*(d - 2)*(d - 3));


M^{T3}_2(5,13) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,14) := ( - 4*(2*d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,15) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,16) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,17) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(5,18) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,19) := ( - 32*(d + 2))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,20) := (8*(3*d + 8)*(d - 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(5,21) := ( - 16*(3*d + 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(5,22) := (16*(d + 6))/(81*(d - 2)*(d - 3));


M^{T3}_2(5,23) := ( - 16*(d + 6))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(5,24) := 0;


M^{T3}_2(5,25) := 8/(27*(d - 2)*(d - 3));


M^{T3}_2(5,26) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,27) := 0;


M^{T3}_2(5,28) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,29) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(5,30) := 0;


M^{T3}_2(5,31) := 0;


M^{T3}_2(6,1) := ( - 2)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(6,2) := (32*(d + 2))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(6,3) := (32*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(6,4) := ( - 4*(4*d^2 + 21*d - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(6,5) := ( - 8*(3*d^2 + 6*d - 2))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(6,6) := ( - 16*(2*d^2 + 3*d - 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(6,7) := ( - 32*(d + 3))/(81*(d - 2)*(d - 3));


M^{T3}_2(6,8) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,9) := ( - 4*(d + 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,10) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,11) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,12) := ( - 4)/(27*(d - 2)*(d - 3));


M^{T3}_2(6,13) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,14) := ( - 4*(2*d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,15) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,16) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,17) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(6,18) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,19) := ( - 8*(3*d + 8))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,20) := (32*(d + 2)*(d - 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(6,21) := ( - 64*(d + 2))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(6,22) := (32*(d + 3))/(81*(d - 2)*(d - 3));


M^{T3}_2(6,23) := ( - 32*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(6,24) := 0;


M^{T3}_2(6,25) := 8/(27*(d - 2)*(d - 3));


M^{T3}_2(6,26) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,27) := 0;


M^{T3}_2(6,28) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,29) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(6,30) := 0;


M^{T3}_2(6,31) := 0;


M^{T3}_2(7,1) := ( - 4)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(7,2) := (32*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(7,3) := (64*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(7,4) := ( - 8*(d + 12))/(81*(d - 2)*(d - 3));


M^{T3}_2(7,5) := ( - 16*(d + 6))/(81*(d - 2)*(d - 3));


M^{T3}_2(7,6) := ( - 32*(d + 3))/(81*(d - 2)*(d - 3));


M^{T3}_2(7,7) := ( - 64*(d + 3))/(81*(d - 2)*(d - 3));


M^{T3}_2(7,8) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,9) := ( - 4*(d + 3))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,10) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,11) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,12) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(7,13) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,14) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(7,15) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,16) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,17) := ( - 16)/(27*(d - 2)*(d - 3));


M^{T3}_2(7,18) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,19) := ( - 16*(d + 6))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,20) := (32*(d + 3)*(d - 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(7,21) := ( - 64*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(7,22) := (64*(d + 3))/(81*(d - 2)*(d - 3));


M^{T3}_2(7,23) := ( - 64*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(7,24) := 0;


M^{T3}_2(7,25) := 16/(27*(d - 2)*(d - 3));


M^{T3}_2(7,26) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,27) := 0;


M^{T3}_2(7,28) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,29) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(7,30) := 0;


M^{T3}_2(7,31) := 0;


M^{T3}_2(8,1) := 2/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(8,2) := ( - 2*(d + 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(8,3) := ( - 4*(d + 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(8,4) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(8,5) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(8,6) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(8,7) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(8,8) := ( - 8*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(8,9) := (8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(8,10) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(8,11) := ( - 4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(8,12) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(8,13) := ( - 4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(8,14) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(8,15) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(8,16) := ( - 2*(d^2 + 4*d + 7))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d)
;


M^{T3}_2(8,17) := (2*(5*d + 13))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(8,18) := ( - 1)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(8,19) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(8,20) := ( - 16)/(81*(d - 3)*d);


M^{T3}_2(8,21) := ( - 8*(d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(8,22) := ( - 16)/(27*(d - 3)*d);


M^{T3}_2(8,23) := ( - 8*(d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(8,24) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(8,25) := ( - 8*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(8,26) := (8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(8,27) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(8,28) := 0;


M^{T3}_2(8,29) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(8,30) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(8,31) := 0;


M^{T3}_2(9,1) := ( - 2)/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,2) := 2/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(9,3) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(9,4) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(9,5) := ( - 4*(d + 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(9,6) := ( - 4*(d + 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(9,7) := ( - 4*(d + 3))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(9,8) := (8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,9) := ( - 8*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,10) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,11) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,12) := ( - 4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,13) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,14) := ( - 4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,15) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,16) := (2*(5*d + 13))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,17) := ( - 2*(2*d^2 + 10*d + 15))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,18) := 7/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,19) := ( - 16)/(27*(d - 2)*(d - 3));


M^{T3}_2(9,20) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(9,21) := ( - 8*(d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(9,22) := 8/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(9,23) := ( - 8)/(27*(d - 3)*d);


M^{T3}_2(9,24) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(9,25) := (8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,26) := ( - 8*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,27) := ( - 4*(2*d + 1))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,28) := 0;


M^{T3}_2(9,29) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,30) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(9,31) := 0;


M^{T3}_2(10,1) := 0;


M^{T3}_2(10,2) := ( - 5)/(81*(d - 3)*d);


M^{T3}_2(10,3) := ( - 4)/(81*(d - 3)*d);


M^{T3}_2(10,4) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(10,5) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(10,6) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(10,7) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(10,8) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(10,9) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,10) := ( - 2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,11) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(10,12) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,13) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(10,14) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,15) := ( - (3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,16) := ( - 1)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(10,17) := 7/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,18) := ( - (3*d - 2))/(54*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,19) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(10,20) := ( - 16)/(81*(d - 3)*d);


M^{T3}_2(10,21) := ( - 8*(d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(10,22) := ( - 4)/(27*(d - 3)*d);


M^{T3}_2(10,23) := ( - 4*(5*d - 16))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(10,24) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(10,25) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(10,26) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,27) := ( - 2*(d - 10))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,28) := 0;


M^{T3}_2(10,29) := ( - 2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,30) := ( - 2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(10,31) := 0;


M^{T3}_2(11,1) := 1/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,2) := ( - 4)/(81*(d - 3)*d);


M^{T3}_2(11,3) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(11,4) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(11,5) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(11,6) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(11,7) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(11,8) := ( - 4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,9) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,10) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(11,11) := ( - 2*(4*d^2 + d - 32))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,12) := (2*(5*d - 8))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,13) := ( - 2*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,14) := (2*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,15) := ( - 1)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(11,16) := ( - 4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,17) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,18) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(11,19) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(11,20) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(11,21) := ( - 8*(2*d - 7))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(11,22) := ( - 8)/(27*(d - 3)*d);


M^{T3}_2(11,23) := ( - 8*(2*d - 7))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(11,24) := ( - 16)/(27*(d - 2)*d);


M^{T3}_2(11,25) := ( - 4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,26) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(11,27) := ( - 8)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(11,28) := 0;


M^{T3}_2(11,29) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(11,30) := ( - 8)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(11,31) := 0;


M^{T3}_2(12,1) := ( - 1)/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,2) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(12,3) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(12,4) := ( - 4)/(27*(d - 2)*(d - 3));


M^{T3}_2(12,5) := ( - 4)/(27*(d - 2)*(d - 3));


M^{T3}_2(12,6) := ( - 4)/(27*(d - 2)*(d - 3));


M^{T3}_2(12,7) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(12,8) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,9) := ( - 4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,10) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,11) := (2*(5*d - 8))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,12) := ( - 2*(8*d + 25))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3));


M^{T3}_2(12,13) := (2*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,14) := ( - 2*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,15) := 7/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,16) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,17) := ( - 4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,18) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,19) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(12,20) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(12,21) := ( - 8*(d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(12,22) := 8/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(12,23) := ( - 8)/(27*(d - 3)*d);


M^{T3}_2(12,24) := ( - 16)/(27*(d - 2)*d);


M^{T3}_2(12,25) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,26) := ( - 4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,27) := ( - 8*(2*d + 1))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,28) := 0;


M^{T3}_2(12,29) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,30) := 56/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(12,31) := 0;


M^{T3}_2(13,1) := 1/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,2) := ( - 4)/(81*(d - 3)*d);


M^{T3}_2(13,3) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(13,4) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(13,5) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(13,6) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(13,7) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(13,8) := ( - 4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,9) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,10) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(13,11) := ( - 2*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,12) := (2*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,13) := ( - 2*(4*d^2 + d - 32))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,14) := (2*(5*d - 8))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,15) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(13,16) := ( - 4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,17) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,18) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(13,19) := 8/(27*(d - 3)*d);


M^{T3}_2(13,20) := (8*(2*d - 7))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(13,21) := 8/(81*(d - 3)*d);


M^{T3}_2(13,22) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(13,23) := 8/(81*(d - 3)*d);


M^{T3}_2(13,24) := 0;


M^{T3}_2(13,25) := ( - 4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,26) := (4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(13,27) := 0;


M^{T3}_2(13,28) := 8/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(13,29) := 2/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(13,30) := 0;


M^{T3}_2(13,31) := 0;


M^{T3}_2(14,1) := ( - 1)/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,2) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(14,3) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(14,4) := ( - 4*(4*d - 3))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(14,5) := ( - 4*(2*d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(14,6) := ( - 4*(2*d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(14,7) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(14,8) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,9) := ( - 4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,10) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,11) := (2*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,12) := ( - 2*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,13) := (2*(5*d - 8))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,14) := ( - 2*(8*d + 25))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3));


M^{T3}_2(14,15) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,16) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,17) := ( - 4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,18) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,19) := ( - 8)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(14,20) := (8*(d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(14,21) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(14,22) := 8/(27*(d - 2)*(d - 3));


M^{T3}_2(14,23) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(14,24) := 0;


M^{T3}_2(14,25) := (4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,26) := ( - 4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,27) := 0;


M^{T3}_2(14,28) := ( - 56)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,29) := ( - 14)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(14,30) := 0;


M^{T3}_2(14,31) := 0;


M^{T3}_2(15,1) := 0;


M^{T3}_2(15,2) := ( - 10)/(81*(d - 3)*d);


M^{T3}_2(15,3) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(15,4) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(15,5) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(15,6) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(15,7) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(15,8) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(15,9) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(15,10) := ( - (3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(15,11) := ( - 1)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(15,12) := 7/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(15,13) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(15,14) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(15,15) := ( - 2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(15,16) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(15,17) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(15,18) := ( - (3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(15,19) := 8/(27*(d - 3)*d);


M^{T3}_2(15,20) := (4*(d - 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(15,21) := 20/(81*(d - 3)*d);


M^{T3}_2(15,22) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(15,23) := 8/(81*(d - 3)*d);


M^{T3}_2(15,24) := 0;


M^{T3}_2(15,25) := ( - 14)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(15,26) := 2/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(15,27) := 0;


M^{T3}_2(15,28) := (4*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(15,29) := (3*d - 2)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(15,30) := 0;


M^{T3}_2(15,31) := 0;


M^{T3}_2(16,1) := 2/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,2) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(16,3) := ( - 16)/(81*(d - 3)*d);


M^{T3}_2(16,4) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(16,5) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(16,6) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(16,7) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(16,8) := ( - 2*(d^2 + 4*d + 7))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,9) := (2*(5*d + 13))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,10) := ( - 1)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(16,11) := ( - 4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,12) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,13) := ( - 4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,14) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,15) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(16,16) := ( - 8*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,17) := (8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,18) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(16,19) := 16/(27*(d - 3)*d);


M^{T3}_2(16,20) := (8*(d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(16,21) := 16/(81*(d - 3)*d);


M^{T3}_2(16,22) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(16,23) := 16/(81*(d - 3)*d);


M^{T3}_2(16,24) := 0;


M^{T3}_2(16,25) := ( - 8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,26) := (8*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(16,27) := 0;


M^{T3}_2(16,28) := 4/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(16,29) := 4/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(16,30) := 0;


M^{T3}_2(16,31) := 0;


M^{T3}_2(17,1) := ( - 2)/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,2) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(17,3) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(17,4) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(17,5) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(17,6) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(17,7) := ( - 16)/(27*(d - 2)*(d - 3));


M^{T3}_2(17,8) := (2*(5*d + 13))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,9) := ( - 2*(2*d^2 + 10*d + 15))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,10) := 7/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,11) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,12) := ( - 4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,13) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,14) := ( - 4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,15) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,16) := (8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,17) := ( - 8*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,18) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,19) := ( - 8)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(17,20) := (8*(d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(17,21) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(17,22) := 16/(27*(d - 2)*(d - 3));


M^{T3}_2(17,23) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(17,24) := 0;


M^{T3}_2(17,25) := (8*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,26) := ( - 8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,27) := 0;


M^{T3}_2(17,28) := ( - 28)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,29) := ( - 28)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(17,30) := 0;


M^{T3}_2(17,31) := 0;


M^{T3}_2(18,1) := 0;


M^{T3}_2(18,2) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(18,3) := ( - 16)/(81*(d - 3)*d);


M^{T3}_2(18,4) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(18,5) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(18,6) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(18,7) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(18,8) := ( - 1)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(18,9) := 7/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(18,10) := ( - (3*d - 2))/(54*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(18,11) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(18,12) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(18,13) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(18,14) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(18,15) := ( - (3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(18,16) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(18,17) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(18,18) := ( - 2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(18,19) := 4/(27*(d - 3)*d);


M^{T3}_2(18,20) := (8*(d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(18,21) := 16/(81*(d - 3)*d);


M^{T3}_2(18,22) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(18,23) := 16/(81*(d - 3)*d);


M^{T3}_2(18,24) := 0;


M^{T3}_2(18,25) := ( - 28)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(18,26) := 4/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(18,27) := 0;


M^{T3}_2(18,28) := (2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(18,29) := (2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(18,30) := 0;


M^{T3}_2(18,31) := 0;


M^{T3}_2(19,1) := ( - 4)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(19,2) := (8*(4*d + 9))/(81*(d - 3)*d);


M^{T3}_2(19,3) := (16*(d + 6))/(81*(d - 3)*d);


M^{T3}_2(19,4) := ( - 32*(d + 3))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(19,5) := ( - 32*(d + 2))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(19,6) := ( - 8*(3*d + 8))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(19,7) := ( - 16*(d + 6))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(19,8) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(19,9) := ( - 16)/(27*(d - 2)*(d - 3));


M^{T3}_2(19,10) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(19,11) := 8/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(19,12) := ( - 8)/(27*(d - 2)*(d - 3));


M^{T3}_2(19,13) := 8/(27*(d - 3)*d);


M^{T3}_2(19,14) := ( - 8)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(19,15) := 8/(27*(d - 3)*d);


M^{T3}_2(19,16) := 16/(27*(d - 3)*d);


M^{T3}_2(19,17) := ( - 8)/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(19,18) := 4/(27*(d - 3)*d);


M^{T3}_2(19,19) := ( - 64*(4*d^2 - d - 24)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(19,20) := ( - 32*(d^2 + 5*d - 30)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(19,21) := ( - 64*(2*d^2 + d - 18)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(19,22) := ( - 16*(d^3 + 14*d^2 - 18*d - 180))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(19,23) := ( - 16*(4*d^3 + 29*d^2 - 42*d - 216))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(19,24) := ( - 32*(d + 14)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(19,25) := ( - 16*(d^2 - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(19,26) := ( - 16*(4*d^2 - 3*d - 18))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(19,27) := ( - 16*(2*d^2 - 15))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(19,28) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(19,29) := ( - 16*(d^2 - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(19,30) := ( - 8*(d^2 + 3*d - 24))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(19,31) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(20,1) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(20,2) := (16*(d^2 - 5*d - 18))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(20,3) := (32*(d + 3)*(d - 5))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(20,4) := (16*(d + 6)*(d - 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,5) := (8*(3*d + 8)*(d - 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,6) := (32*(d + 2)*(d - 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,7) := (32*(d + 3)*(d - 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,8) := ( - 16)/(81*(d - 3)*d);


M^{T3}_2(20,9) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(20,10) := ( - 16)/(81*(d - 3)*d);


M^{T3}_2(20,11) := ( - 8)/(81*(d - 3)*d);


M^{T3}_2(20,12) := 16/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(20,13) := (8*(2*d - 7))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,14) := (8*(d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(20,15) := (4*(d - 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,16) := (8*(d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,17) := (8*(d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(20,18) := (8*(d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,19) := ( - 32*(d^2 + 5*d - 30)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(20,20) := ( - 32*(4*d^3 + 11*d^2 - 28*d - 96))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(20,21) := ( - 16*(3*d^3 + 15*d^2 - 34*d - 168))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(20,22) := ( - 64*(2*d^2 + d - 18)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(20,23) := ( - 64*(d^2 + 2*d - 16)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(20,24) := ( - 64*(d + 8)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(20,25) := ( - 16*(2*d^2 - d - 13))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,26) := ( - 16*(d^2 - 11))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,27) := ( - 16*(d^2 + d - 14))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,28) := ( - 16*(d^2 + d - 14))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,29) := ( - 8*(3*d + 8))/(81*(d - 2)*d);


M^{T3}_2(20,30) := ( - 32*(d^2 - 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(20,31) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(21,1) := ( - 4)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(21,2) := (16*(5*d + 9))/(243*(d - 3)*d);


M^{T3}_2(21,3) := (64*(d + 3))/(243*(d - 3)*d);


M^{T3}_2(21,4) := ( - 32*(d + 6))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,5) := ( - 16*(3*d + 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,6) := ( - 64*(d + 2))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,7) := ( - 64*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,8) := ( - 8*(d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,9) := ( - 8*(d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(21,10) := ( - 8*(d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,11) := ( - 8*(2*d - 7))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,12) := ( - 8*(d - 1))/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(21,13) := 8/(81*(d - 3)*d);


M^{T3}_2(21,14) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(21,15) := 20/(81*(d - 3)*d);


M^{T3}_2(21,16) := 16/(81*(d - 3)*d);


M^{T3}_2(21,17) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(21,18) := 16/(81*(d - 3)*d);


M^{T3}_2(21,19) := ( - 64*(2*d^2 + d - 18)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(21,20) := ( - 16*(3*d^3 + 15*d^2 - 34*d - 168))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(21,21) := ( - 32*(4*d^3 + 11*d^2 - 28*d - 96))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(21,22) := ( - 32*(d^2 + 5*d - 30)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(21,23) := ( - 32*(3*d^2 + 3*d - 34)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(21,24) := ( - 64*(d + 8)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(21,25) := ( - 16*(d^2 - 11))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,26) := ( - 16*(2*d^2 - d - 13))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,27) := ( - 32*(d^2 - 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,28) := ( - 32*(d^2 - 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,29) := ( - 8*(3*d + 8))/(81*(d - 2)*d);


M^{T3}_2(21,30) := ( - 16*(d^2 + d - 14))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(21,31) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(22,1) := 4/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(22,2) := ( - 32*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(22,3) := ( - 64*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(22,4) := (8*(d + 12))/(81*(d - 2)*(d - 3));


M^{T3}_2(22,5) := (16*(d + 6))/(81*(d - 2)*(d - 3));


M^{T3}_2(22,6) := (32*(d + 3))/(81*(d - 2)*(d - 3));


M^{T3}_2(22,7) := (64*(d + 3))/(81*(d - 2)*(d - 3));


M^{T3}_2(22,8) := ( - 16)/(27*(d - 3)*d);


M^{T3}_2(22,9) := 8/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(22,10) := ( - 4)/(27*(d - 3)*d);


M^{T3}_2(22,11) := ( - 8)/(27*(d - 3)*d);


M^{T3}_2(22,12) := 8/(9*(d - 2)*(d - 3)*d);


M^{T3}_2(22,13) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(22,14) := 8/(27*(d - 2)*(d - 3));


M^{T3}_2(22,15) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(22,16) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(22,17) := 16/(27*(d - 2)*(d - 3));


M^{T3}_2(22,18) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(22,19) := ( - 16*(d^3 + 14*d^2 - 18*d - 180))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(22,20) := ( - 64*(2*d^2 + d - 18)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(22,21) := ( - 32*(d^2 + 5*d - 30)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(22,22) := ( - 64*(4*d^2 - d - 24)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(22,23) := ( - 64*(d^2 + 2*d - 18)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(22,24) := ( - 128*(d + 5)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(22,25) := ( - 16*(4*d^2 - 3*d - 18))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(22,26) := ( - 16*(d^2 - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(22,27) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(22,28) := ( - 8*(d^2 + 3*d - 24))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(22,29) := ( - 16*(d^2 - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(22,30) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(22,31) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(23,1) := ( - 4)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(23,2) := (32*(d + 3))/(243*(d - 3)*d);


M^{T3}_2(23,3) := (64*(d + 3))/(243*(d - 3)*d);


M^{T3}_2(23,4) := ( - 8*(d + 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,5) := ( - 16*(d + 6))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,6) := ( - 32*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,7) := ( - 64*(d + 3))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,8) := ( - 8*(d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,9) := ( - 8)/(27*(d - 3)*d);


M^{T3}_2(23,10) := ( - 4*(5*d - 16))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,11) := ( - 8*(2*d - 7))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,12) := ( - 8)/(27*(d - 3)*d);


M^{T3}_2(23,13) := 8/(81*(d - 3)*d);


M^{T3}_2(23,14) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(23,15) := 8/(81*(d - 3)*d);


M^{T3}_2(23,16) := 16/(81*(d - 3)*d);


M^{T3}_2(23,17) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(23,18) := 16/(81*(d - 3)*d);


M^{T3}_2(23,19) := ( - 16*(4*d^3 + 29*d^2 - 42*d - 216))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(23,20) := ( - 64*(d^2 + 2*d - 16)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(23,21) := ( - 32*(3*d^2 + 3*d - 34)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(23,22) := ( - 64*(d^2 + 2*d - 18)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(23,23) := ( - 64*(2*d^2 + d - 20)*(d + 3))/(243*(d - 2)*(d - 3)*d);


M^{T3}_2(23,24) := ( - 128*(d + 5)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(23,25) := ( - 16*(d^2 - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,26) := ( - 16*(2*d^2 - d - 14))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,27) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(23,28) := ( - 8*(3*d^2 + d - 28))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,29) := ( - 16*(2*d^2 - d - 14))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(23,30) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(23,31) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(24,1) := 0;


M^{T3}_2(24,2) := 0;


M^{T3}_2(24,3) := 0;


M^{T3}_2(24,4) := 0;


M^{T3}_2(24,5) := 0;


M^{T3}_2(24,6) := 0;


M^{T3}_2(24,7) := 0;


M^{T3}_2(24,8) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(24,9) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(24,10) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(24,11) := ( - 16)/(27*(d - 2)*d);


M^{T3}_2(24,12) := ( - 16)/(27*(d - 2)*d);


M^{T3}_2(24,13) := 0;


M^{T3}_2(24,14) := 0;


M^{T3}_2(24,15) := 0;


M^{T3}_2(24,16) := 0;


M^{T3}_2(24,17) := 0;


M^{T3}_2(24,18) := 0;


M^{T3}_2(24,19) := ( - 32*(d + 14)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(24,20) := ( - 64*(d + 8)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(24,21) := ( - 64*(d + 8)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(24,22) := ( - 128*(d + 5)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(24,23) := ( - 128*(d + 5)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(24,24) := ( - 256*(d + 5)*(d + 3))/(243*(d - 2)*d);


M^{T3}_2(24,25) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(24,26) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(24,27) := ( - 64*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(24,28) := ( - 16*(d + 6))/(81*(d - 2)*d);


M^{T3}_2(24,29) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(24,30) := ( - 64*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(24,31) := ( - 16)/(27*(d - 2)*d);


M^{T3}_2(25,1) := 2/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,2) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(25,3) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(25,4) := 8/(27*(d - 2)*(d - 3));


M^{T3}_2(25,5) := 8/(27*(d - 2)*(d - 3));


M^{T3}_2(25,6) := 8/(27*(d - 2)*(d - 3));


M^{T3}_2(25,7) := 16/(27*(d - 2)*(d - 3));


M^{T3}_2(25,8) := ( - 8*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,9) := (8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,10) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(25,11) := ( - 4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,12) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,13) := ( - 4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,14) := (4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,15) := ( - 14)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,16) := ( - 8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,17) := (8*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,18) := ( - 28)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,19) := ( - 16*(d^2 - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(25,20) := ( - 16*(2*d^2 - d - 13))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(25,21) := ( - 16*(d^2 - 11))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(25,22) := ( - 16*(4*d^2 - 3*d - 18))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(25,23) := ( - 16*(d^2 - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(25,24) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(25,25) := ( - 8*(8*d^3 + 16*d^2 - 47*d - 58))/(81*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,26) := ( - 8*(2*d^3 + d^2 - 5*d - 34))/(81*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,27) := ( - 16*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,28) := ( - 8*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,29) := ( - 4*(6*d^2 - 17*d - 38))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,30) := ( - 8*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(25,31) := ( - 8)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(26,1) := ( - 2)/(9*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,2) := 8/(81*(d - 3)*d);


M^{T3}_2(26,3) := 16/(81*(d - 3)*d);


M^{T3}_2(26,4) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(26,5) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(26,6) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(26,7) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(26,8) := (8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,9) := ( - 8*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,10) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,11) := (4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,12) := ( - 4*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,13) := (4*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,14) := ( - 4*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,15) := 2/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(26,16) := (8*(d^2 + d - 5))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,17) := ( - 8*(2*d + 1))/(27*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,18) := 4/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(26,19) := ( - 16*(4*d^2 - 3*d - 18))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(26,20) := ( - 16*(d^2 - 11))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(26,21) := ( - 16*(2*d^2 - d - 13))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(26,22) := ( - 16*(d^2 - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(26,23) := ( - 16*(2*d^2 - d - 14))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(26,24) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(26,25) := ( - 8*(2*d^3 + d^2 - 5*d - 34))/(81*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,26) := ( - 8*(8*d^3 + 16*d^2 - 47*d - 58))/(81*(d + 4)*(d + 2)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,27) := ( - 16*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,28) := ( - 8*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,29) := ( - 4*(6*d^2 - 17*d - 38))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,30) := ( - 8*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(26,31) := ( - 8)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(27,1) := 0;


M^{T3}_2(27,2) := 0;


M^{T3}_2(27,3) := 0;


M^{T3}_2(27,4) := 0;


M^{T3}_2(27,5) := 0;


M^{T3}_2(27,6) := 0;


M^{T3}_2(27,7) := 0;


M^{T3}_2(27,8) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(27,9) := ( - 4*(2*d + 1))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(27,10) := ( - 2*(d - 10))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(27,11) := ( - 8)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(27,12) := ( - 8*(2*d + 1))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(27,13) := 0;


M^{T3}_2(27,14) := 0;


M^{T3}_2(27,15) := 0;


M^{T3}_2(27,16) := 0;


M^{T3}_2(27,17) := 0;


M^{T3}_2(27,18) := 0;


M^{T3}_2(27,19) := ( - 16*(2*d^2 - 15))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(27,20) := ( - 16*(d^2 + d - 14))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(27,21) := ( - 32*(d^2 - 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(27,22) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(27,23) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(27,24) := ( - 64*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(27,25) := ( - 16*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(27,26) := ( - 16*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(27,27) := ( - 32*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(27,28) := ( - 8*(3*d - 10))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(27,29) := ( - 8*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(27,30) := ( - 16*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(27,31) := ( - 16)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(28,1) := 0;


M^{T3}_2(28,2) := 20/(81*(d - 3)*d);


M^{T3}_2(28,3) := 16/(81*(d - 3)*d);


M^{T3}_2(28,4) := ( - 32)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(28,5) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(28,6) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(28,7) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(28,8) := 0;


M^{T3}_2(28,9) := 0;


M^{T3}_2(28,10) := 0;


M^{T3}_2(28,11) := 0;


M^{T3}_2(28,12) := 0;


M^{T3}_2(28,13) := 8/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(28,14) := ( - 56)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(28,15) := (4*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(28,16) := 4/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(28,17) := ( - 28)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(28,18) := (2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(28,19) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(28,20) := ( - 16*(d^2 + d - 14))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(28,21) := ( - 32*(d^2 - 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(28,22) := ( - 8*(d^2 + 3*d - 24))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(28,23) := ( - 8*(3*d^2 + d - 28))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(28,24) := ( - 16*(d + 6))/(81*(d - 2)*d);


M^{T3}_2(28,25) := ( - 8*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(28,26) := ( - 8*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(28,27) := ( - 8*(3*d - 10))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(28,28) := ( - 32*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(28,29) := ( - 16*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(28,30) := ( - 8*(2*d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(28,31) := ( - 16)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(29,1) := 0;


M^{T3}_2(29,2) := 8/(81*(d - 3)*d);


M^{T3}_2(29,3) := 16/(81*(d - 3)*d);


M^{T3}_2(29,4) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(29,5) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(29,6) := ( - 8)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(29,7) := ( - 16)/(27*(d - 2)*(d - 3)*d);


M^{T3}_2(29,8) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(29,9) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,10) := ( - 2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,11) := ( - 2)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(29,12) := 14/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,13) := 2/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(29,14) := ( - 14)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,15) := (3*d - 2)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,16) := 4/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(29,17) := ( - 28)/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,18) := (2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,19) := ( - 16*(d^2 - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(29,20) := ( - 8*(3*d + 8))/(81*(d - 2)*d);


M^{T3}_2(29,21) := ( - 8*(3*d + 8))/(81*(d - 2)*d);


M^{T3}_2(29,22) := ( - 16*(d^2 - 12))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(29,23) := ( - 16*(2*d^2 - d - 14))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(29,24) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(29,25) := ( - 4*(6*d^2 - 17*d - 38))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,26) := ( - 4*(6*d^2 - 17*d - 38))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,27) := ( - 8*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,28) := ( - 16*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,29) := ( - 4*(10*d - 23)*(d + 2))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,30) := ( - 16*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(29,31) := ( - 8)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(30,1) := 0;


M^{T3}_2(30,2) := 0;


M^{T3}_2(30,3) := 0;


M^{T3}_2(30,4) := 0;


M^{T3}_2(30,5) := 0;


M^{T3}_2(30,6) := 0;


M^{T3}_2(30,7) := 0;


M^{T3}_2(30,8) := ( - 4)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(30,9) := 28/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(30,10) := ( - 2*(3*d - 2))/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(30,11) := ( - 8)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(30,12) := 56/(27*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(30,13) := 0;


M^{T3}_2(30,14) := 0;


M^{T3}_2(30,15) := 0;


M^{T3}_2(30,16) := 0;


M^{T3}_2(30,17) := 0;


M^{T3}_2(30,18) := 0;


M^{T3}_2(30,19) := ( - 8*(d^2 + 3*d - 24))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(30,20) := ( - 32*(d^2 - 8))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(30,21) := ( - 16*(d^2 + d - 14))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(30,22) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(30,23) := ( - 32*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(30,24) := ( - 64*(d + 3))/(81*(d - 2)*d);


M^{T3}_2(30,25) := ( - 8*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(30,26) := ( - 8*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(30,27) := ( - 16*(3*d^2 - 5*d - 26))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(30,28) := ( - 8*(2*d - 5))/(81*(d - 2)*(d - 3)*d);


M^{T3}_2(30,29) := ( - 16*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(30,30) := ( - 32*(2*d^2 - 11))/(81*(d + 4)*(d - 2)*(d - 3)*d);


M^{T3}_2(30,31) := ( - 16)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(31,1) := 0;


M^{T3}_2(31,2) := 0;


M^{T3}_2(31,3) := 0;


M^{T3}_2(31,4) := 0;


M^{T3}_2(31,5) := 0;


M^{T3}_2(31,6) := 0;


M^{T3}_2(31,7) := 0;


M^{T3}_2(31,8) := 0;


M^{T3}_2(31,9) := 0;


M^{T3}_2(31,10) := 0;


M^{T3}_2(31,11) := 0;


M^{T3}_2(31,12) := 0;


M^{T3}_2(31,13) := 0;


M^{T3}_2(31,14) := 0;


M^{T3}_2(31,15) := 0;


M^{T3}_2(31,16) := 0;


M^{T3}_2(31,17) := 0;


M^{T3}_2(31,18) := 0;


M^{T3}_2(31,19) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(31,20) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(31,21) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(31,22) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(31,23) := ( - 8)/(27*(d - 2)*d);


M^{T3}_2(31,24) := ( - 16)/(27*(d - 2)*d);


M^{T3}_2(31,25) := ( - 8)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(31,26) := ( - 8)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(31,27) := ( - 16)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(31,28) := ( - 16)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(31,29) := ( - 8)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(31,30) := ( - 16)/(27*(d + 4)*(d - 2)*d);


M^{T3}_2(31,31) := ( - 8)/(9*(d + 4)*(d + 2)*(d - 2)*d);


M^{T3}_0(1,1) := (16*(2*d + 3)*(d + 1))/(81*(d - 2)*d);


M^{T3}_0(1,2) := (32*(d + 3)*(d + 1))/(81*(d - 2)*d);


M^{T3}_0(1,3) := (4*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(1,4) := (4*(2*d + 1))/(27*(d - 2)*d);


M^{T3}_0(1,5) := (8*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(1,6) := (4*(2*d + 1))/(27*(d - 2)*d);


M^{T3}_0(1,7) := (8*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(1,8) := 2/(9*(d - 2)*d);


M^{T3}_0(2,1) := (32*(d + 3)*(d + 1))/(81*(d - 2)*d);


M^{T3}_0(2,2) := (64*(d + 3)*(d + 1))/(81*(d - 2)*d);


M^{T3}_0(2,3) := (8*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(2,4) := (8*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(2,5) := (16*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(2,6) := (8*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(2,7) := (16*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(2,8) := 4/(9*(d - 2)*d);


M^{T3}_0(3,1) := (4*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(3,2) := (8*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(3,3) := (8*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*d);


M^{T3}_0(3,4) := (4*(d^2 + 2*d + 6))/(27*(d + 4)*(d + 2)*(d - 2)*d);


M^{T3}_0(3,5) := (4*(2*d + 3))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(3,6) := (2*(3*d - 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(3,7) := (2*(3*d + 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(3,8) := 2/(9*(d + 4)*(d - 2)*d);


M^{T3}_0(4,1) := (4*(2*d + 1))/(27*(d - 2)*d);


M^{T3}_0(4,2) := (8*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(4,3) := (4*(d^2 + 2*d + 6))/(27*(d + 4)*(d + 2)*(d - 2)*d);


M^{T3}_0(4,4) := (8*(2*d + 1)*(d + 3))/(27*(d + 4)*(d + 2)*(d - 2)*d);


M^{T3}_0(4,5) := (4*(2*d + 3))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(4,6) := (2*(3*d - 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(4,7) := (2*(3*d + 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(4,8) := 2/(9*(d + 4)*(d - 2)*d);


M^{T3}_0(5,1) := (8*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(5,2) := (16*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(5,3) := (4*(2*d + 3))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(5,4) := (4*(2*d + 3))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(5,5) := (8*(2*d + 3))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(5,6) := (2*(3*d + 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(5,7) := (4*(3*d + 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(5,8) := 4/(9*(d + 4)*(d - 2)*d);


M^{T3}_0(6,1) := (4*(2*d + 1))/(27*(d - 2)*d);


M^{T3}_0(6,2) := (8*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(6,3) := (2*(3*d - 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(6,4) := (2*(3*d - 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(6,5) := (2*(3*d + 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(6,6) := (2*(5*d + 6))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(6,7) := (4*(2*d + 3))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(6,8) := 2/(9*(d + 4)*(d - 2)*d);


M^{T3}_0(7,1) := (8*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(7,2) := (16*(d + 1))/(27*(d - 2)*d);


M^{T3}_0(7,3) := (2*(3*d + 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(7,4) := (2*(3*d + 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(7,5) := (4*(3*d + 2))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(7,6) := (4*(2*d + 3))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(7,7) := (8*(2*d + 3))/(27*(d + 4)*(d - 2)*d);


M^{T3}_0(7,8) := 4/(9*(d + 4)*(d - 2)*d);


M^{T3}_0(8,1) := 2/(9*(d - 2)*d);


M^{T3}_0(8,2) := 4/(9*(d - 2)*d);


M^{T3}_0(8,3) := 2/(9*(d + 4)*(d - 2)*d);


M^{T3}_0(8,4) := 2/(9*(d + 4)*(d - 2)*d);


M^{T3}_0(8,5) := 4/(9*(d + 4)*(d - 2)*d);


M^{T3}_0(8,6) := 2/(9*(d + 4)*(d - 2)*d);


M^{T3}_0(8,7) := 4/(9*(d + 4)*(d - 2)*d);


M^{T3}_0(8,8) := 2/(3*(d + 4)*(d + 2)*(d - 2)*d);


M^{T3}_4(1,1) := (2*(5*d + 2))/(81*(d - 2)*(d - 3)*d);


M^{T3}_4(1,2) := (8*(d + 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_4(1,3) := 2/(27*(d - 2)*(d - 3)*d);


M^{T3}_4(2,1) := (8*(d + 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_4(2,2) := (16*(d + 1))/(81*(d - 2)*(d - 3)*d);


M^{T3}_4(2,3) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_4(3,1) := 2/(27*(d - 2)*(d - 3)*d);


M^{T3}_4(3,2) := 4/(27*(d - 2)*(d - 3)*d);


M^{T3}_4(3,3) := 2/(9*(d + 2)*(d - 2)*(d - 3)*d);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




